Positive Signs in Massive Gravity

We derive new constraints on massive gravity from unitarity and analyticity of scattering amplitudes. Our results apply to a general effective theory defined by Einstein gravity plus the leading soft diffeomorphism-breaking corrections. We calculate scattering amplitudes for all combinations of tensor, vector, and scalar polarizations. The high-energy behavior of these amplitudes prescribes a specific choice of couplings that ameliorates the ultraviolet cutoff, in agreement with existing literature. We then derive consistency conditions from analytic dispersion relations, which dictate positivity of certain combinations of parameters appearing in the forward scattering amplitudes. These constraints exclude all but a small island in the parameter space of ghost-free massive gravity. While the theory of the "Galileon" scalar mode alone is known to be inconsistent with positivity constraints, this is remedied in the full massive gravity theory.

==> anc/Amplitude <==
4*m^2*κ^2*ee[1, 4]^2*ee[2, 3]^2 + 16*c2*m^2*κ^2*ee[1, 4]^2*ee[2, 3]^2 - 16*d3*m^2*κ^2*ee[1, 4]^2*ee[2, 3]^2 + 16*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4] + 48*c1*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4] - 16*d1*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4] + 4*m^2*κ^2*ee[1, 3]^2*ee[2, 4]^2 + 16*c2*m^2*κ^2*ee[1, 3]^2*ee[2, 4]^2 - 16*d3*m^2*κ^2*ee[1, 3]^2*ee[2, 4]^2 + 16*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4] + 48*c1*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4] - 16*d1*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4] + 16*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4] + 48*c1*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4] - 16*d1*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4] + 4*m^2*κ^2*ee[1, 2]^2*ee[3, 4]^2 + 16*c2*m^2*κ^2*ee[1, 2]^2*ee[3, 4]^2 - 16*d3*m^2*κ^2*ee[1, 2]^2*ee[3, 4]^2 - 16*κ^2*ee[1, 3]*ee[1, 4]*ee[3, 4]*ke[1, 2]^2 - 16*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 2]*ke[1, 3] + 16*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[1, 2]*ke[1, 3] + 16*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[1, 2]*ke[1, 3] - 16*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 4]*ke[1, 3]^2 + 16*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[1, 2]*ke[1, 4] - 16*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 2]*ke[1, 4] + 16*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[1, 2]*ke[1, 4] + 16*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[1, 3]*ke[1, 4] + 16*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[1, 4] - 16*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 3]*ke[1, 4] - 16*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 3]*ke[1, 4]^2 + 8*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[1, 2]*ke[2, 1] + 8*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[1, 2]*ke[2, 1] - 4*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[2, 1] + 8*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[1, 3]*ke[2, 1] - 8*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[2, 1] + 8*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[1, 3]*ke[2, 1] - 8*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[2, 1] + 8*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[1, 4]*ke[2, 1] + 8*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[1, 4]*ke[2, 1] - 16*κ^2*ee[2, 3]*ee[2, 4]*ee[3, 4]*ke[2, 1]^2 - 8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 2]*ke[2, 3] + 8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[1, 2]*ke[2, 3] + 8*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[1, 2]*ke[2, 3] - 24*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 4]*ke[1, 3]*ke[2, 3] + 16*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[2, 3] + 8*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[1, 4]*ke[2, 3] - 12*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 4]*ke[2, 3] + 16*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[2, 1]*ke[2, 3] - 16*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[2, 3] + 16*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[2, 1]*ke[2, 3] - 16*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 4]*ke[2, 3]^2 + 8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[1, 2]*ke[2, 4] - 8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 2]*ke[2, 4] + 8*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[1, 2]*ke[2, 4] + 8*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[1, 3]*ke[2, 4] + 16*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[2, 4] - 12*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 3]*ke[2, 4] - 24*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 3]*ke[1, 4]*ke[2, 4] - 16*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[2, 4] + 16*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[2, 1]*ke[2, 4] + 16*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[2, 1]*ke[2, 4] + 16*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[2, 4] + 16*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4] - 16*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 3]*ke[2, 4] - 16*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 3]*ke[2, 4]^2 + 8*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[1, 2]*ke[3, 1] + 8*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[1, 2]*ke[3, 1] - 8*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[3, 1] + 8*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[1, 3]*ke[3, 1] - 4*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[3, 1] + 8*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[1, 3]*ke[3, 1] - 8*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[3, 1] + 8*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[1, 4]*ke[3, 1] + 8*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[1, 4]*ke[3, 1] - 24*κ^2*ee[2, 3]*ee[2, 4]*ee[3, 4]*ke[2, 1]*ke[3, 1] + 8*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[2, 3]*ke[3, 1] - 8*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[3, 1] + 8*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[2, 3]*ke[3, 1] - 12*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[3, 1] + 16*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[2, 4]*ke[3, 1] + 8*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[2, 4]*ke[3, 1] - 16*κ^2*ee[2, 3]*ee[2, 4]*ee[3, 4]*ke[3, 1]^2 - 24*κ^2*ee[1, 3]*ee[1, 4]*ee[3, 4]*ke[1, 2]*ke[3, 2] - 8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 3]*ke[3, 2] + 8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[1, 3]*ke[3, 2] + 8*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[1, 3]*ke[3, 2] + 16*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[3, 2] - 12*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 4]*ke[3, 2] + 8*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[1, 4]*ke[3, 2] + 8*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[2, 1]*ke[3, 2] + 8*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[2, 1]*ke[3, 2] - 8*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[3, 2] - 4*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2] + 8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[2, 3]*ke[3, 2] + 8*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[2, 3]*ke[3, 2] + 8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[2, 4]*ke[3, 2] - 8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[3, 2] + 8*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[2, 4]*ke[3, 2] + 16*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[3, 1]*ke[3, 2] + 16*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[3, 1]*ke[3, 2] - 16*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[3, 2] - 16*κ^2*ee[1, 3]*ee[1, 4]*ee[3, 4]*ke[3, 2]^2 + 8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[1, 2]*ke[3, 4] - 12*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 2]*ke[3, 4] + 16*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[1, 2]*ke[3, 4] + 8*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[1, 3]*ke[3, 4] + 8*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[3, 4] - 8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 3]*ke[3, 4] - 24*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 3]*ke[1, 4]*ke[3, 4] - 12*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[3, 4] + 8*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[2, 1]*ke[3, 4] + 16*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[2, 1]*ke[3, 4] + 8*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[3, 4] + 8*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[2, 3]*ke[3, 4] - 8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 3]*ke[3, 4] - 24*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 3]*ke[2, 4]*ke[3, 4] - 16*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 1]*ke[3, 4] + 16*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[3, 1]*ke[3, 4] + 16*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[3, 1]*ke[3, 4] + 16*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[3, 2]*ke[3, 4] - 16*κ^2*ee[1, 3]^2*ee[2, 4]*ke[3, 2]*ke[3, 4] + 16*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[3, 2]*ke[3, 4] - 16*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 3]*ke[3, 4]^2 + 8*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[1, 2]*ke[4, 1] + 8*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[1, 2]*ke[4, 1] - 8*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[4, 1] + 8*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[1, 3]*ke[4, 1] - 8*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[4, 1] + 8*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[1, 3]*ke[4, 1] - 4*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[4, 1] + 8*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[1, 4]*ke[4, 1] + 8*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[1, 4]*ke[4, 1] - 24*κ^2*ee[2, 3]*ee[2, 4]*ee[3, 4]*ke[2, 1]*ke[4, 1] + 16*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[2, 3]*ke[4, 1] - 12*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[4, 1] + 8*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[2, 3]*ke[4, 1] - 8*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[4, 1] + 8*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[2, 4]*ke[4, 1] + 8*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[2, 4]*ke[4, 1] - 24*κ^2*ee[2, 3]*ee[2, 4]*ee[3, 4]*ke[3, 1]*ke[4, 1] + 16*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[3, 2]*ke[4, 1] + 8*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[3, 2]*ke[4, 1] - 12*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 2]*ke[4, 1] - 8*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 4]*ke[4, 1] + 8*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[3, 4]*ke[4, 1] + 8*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[3, 4]*ke[4, 1] - 16*κ^2*ee[2, 3]*ee[2, 4]*ee[3, 4]*ke[4, 1]^2 - 24*κ^2*ee[1, 3]*ee[1, 4]*ee[3, 4]*ke[1, 2]*ke[4, 2] - 12*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 3]*ke[4, 2] + 16*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[1, 3]*ke[4, 2] + 8*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[1, 3]*ke[4, 2] + 8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[4, 2] - 8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 4]*ke[4, 2] + 8*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[1, 4]*ke[4, 2] + 8*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[2, 1]*ke[4, 2] + 8*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[2, 1]*ke[4, 2] - 8*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[4, 2] - 8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[4, 2] + 8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[2, 3]*ke[4, 2] + 8*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[2, 3]*ke[4, 2] + 8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[2, 4]*ke[4, 2] - 4*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2] + 8*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[2, 4]*ke[4, 2] + 8*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[3, 1]*ke[4, 2] + 16*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[3, 1]*ke[4, 2] - 12*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[4, 2] - 24*κ^2*ee[1, 3]*ee[1, 4]*ee[3, 4]*ke[3, 2]*ke[4, 2] + 8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[3, 4]*ke[4, 2] - 8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[3, 4]*ke[4, 2] + 8*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[3, 4]*ke[4, 2] + 16*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[4, 1]*ke[4, 2] + 16*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[4, 1]*ke[4, 2] - 16*κ^2*ee[1, 2]*ee[3, 4]^2*ke[4, 1]*ke[4, 2] - 16*κ^2*ee[1, 3]*ee[1, 4]*ee[3, 4]*ke[4, 2]^2 - 12*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 2]*ke[4, 3] + 8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[1, 2]*ke[4, 3] + 16*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[1, 2]*ke[4, 3] - 24*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 4]*ke[1, 3]*ke[4, 3] + 8*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[4, 3] + 8*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[1, 4]*ke[4, 3] - 8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 4]*ke[4, 3] + 8*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[2, 1]*ke[4, 3] - 12*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[4, 3] + 16*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[2, 1]*ke[4, 3] - 24*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 4]*ke[2, 3]*ke[4, 3] + 8*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[2, 4]*ke[4, 3] + 8*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[2, 4]*ke[4, 3] - 8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 4]*ke[4, 3] + 8*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[3, 1]*ke[4, 3] - 8*κ^2*ee[1, 3]*ee[2, 4]^2*ke[3, 1]*ke[4, 3] + 8*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[3, 1]*ke[4, 3] - 8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[3, 2]*ke[4, 3] + 8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[3, 2]*ke[4, 3] + 8*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[3, 2]*ke[4, 3] + 8*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[3, 4]*ke[4, 3] + 8*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[3, 4]*ke[4, 3] - 4*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3] + 16*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[4, 1]*ke[4, 3] - 16*κ^2*ee[1, 3]*ee[2, 4]^2*ke[4, 1]*ke[4, 3] + 16*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[4, 1]*ke[4, 3] - 16*κ^2*ee[1, 4]^2*ee[2, 3]*ke[4, 2]*ke[4, 3] + 16*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[4, 2]*ke[4, 3] + 16*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[4, 2]*ke[4, 3] - 16*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 4]*ke[4, 3]^2 + 4*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2] - 24*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4]*kk[1, 2] + 4*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2] - 24*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4]*kk[1, 2] - 24*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4]*kk[1, 2] + 6*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 2] + (8*m^4*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4])/(-m^2 + 2*kk[1, 2]) - (24*c1*m^4*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4])/(-m^2 + 2*kk[1, 2]) + (18*c1^2*m^4*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4])/(-m^2 + 2*kk[1, 2]) + (8*m^4*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4])/(-m^2 + 2*kk[1, 2]) - (24*c1*m^4*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4])/(-m^2 + 2*kk[1, 2]) + (18*c1^2*m^4*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4])/(-m^2 + 2*kk[1, 2]) + (20*m^4*κ^2*ee[1, 2]^2*ee[3, 4]^2)/(3*(-m^2 + 2*kk[1, 2])) + (16*c1*m^4*κ^2*ee[1, 2]^2*ee[3, 4]^2)/(-m^2 + 2*kk[1, 2]) - (12*c1^2*m^4*κ^2*ee[1, 2]^2*ee[3, 4]^2)/(-m^2 + 2*kk[1, 2]) + (56*c2*m^4*κ^2*ee[1, 2]^2*ee[3, 4]^2)/(3*(-m^2 + 2*kk[1, 2])) + (8*c1*c2*m^4*κ^2*ee[1, 2]^2*ee[3, 4]^2)/(-m^2 + 2*kk[1, 2]) + (32*c2^2*m^4*κ^2*ee[1, 2]^2*ee[3, 4]^2)/(3*(-m^2 + 2*kk[1, 2])) + (8*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[3, 4]*ke[1, 2]^2)/(-m^2 + 2*kk[1, 2]) - (12*c1*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[3, 4]*ke[1, 2]^2)/(-m^2 + 2*kk[1, 2]) - (8*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[1, 2]*ke[1, 3])/(-m^2 + 2*kk[1, 2]) + (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[1, 2]*ke[1, 3])/(-m^2 + 2*kk[1, 2]) - (8*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[1, 2]*ke[1, 4])/(-m^2 + 2*kk[1, 2]) + (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[1, 2]*ke[1, 4])/(-m^2 + 2*kk[1, 2]) + (8*m^2*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 3]*ke[1, 4])/(-m^2 + 2*kk[1, 2]) - (12*c1*m^2*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 3]*ke[1, 4])/(-m^2 + 2*kk[1, 2]) - (8*m^2*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[1, 2]*ke[2, 1])/(-m^2 + 2*kk[1, 2]) + (12*c1*m^2*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[1, 2]*ke[2, 1])/(-m^2 + 2*kk[1, 2]) - (8*m^2*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[1, 2]*ke[2, 1])/(-m^2 + 2*kk[1, 2]) + (12*c1*m^2*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[1, 2]*ke[2, 1])/(-m^2 + 2*kk[1, 2]) - (4*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[2, 1])/(-m^2 + 2*kk[1, 2]) - (12*c1*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[2, 1])/(-m^2 + 2*kk[1, 2]) - (8*c2*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[2, 1])/(-m^2 + 2*kk[1, 2]) + (8*m^2*κ^2*ee[2, 3]*ee[2, 4]*ee[3, 4]*ke[2, 1]^2)/(-m^2 + 2*kk[1, 2]) - (12*c1*m^2*κ^2*ee[2, 3]*ee[2, 4]*ee[3, 4]*ke[2, 1]^2)/(-m^2 + 2*kk[1, 2]) + (4*m^2*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 4]*ke[2, 3])/(-m^2 + 2*kk[1, 2]) - (6*c1*m^2*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 4]*ke[2, 3])/(-m^2 + 2*kk[1, 2]) - (8*m^2*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[2, 1]*ke[2, 3])/(-m^2 + 2*kk[1, 2]) + (12*c1*m^2*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[2, 1]*ke[2, 3])/(-m^2 + 2*kk[1, 2]) + (4*m^2*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 3]*ke[2, 4])/(-m^2 + 2*kk[1, 2]) - (6*c1*m^2*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 3]*ke[2, 4])/(-m^2 + 2*kk[1, 2]) - (8*m^2*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[2, 1]*ke[2, 4])/(-m^2 + 2*kk[1, 2]) + (12*c1*m^2*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[2, 1]*ke[2, 4])/(-m^2 + 2*kk[1, 2]) + (8*m^2*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 3]*ke[2, 4])/(-m^2 + 2*kk[1, 2]) - (12*c1*m^2*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 3]*ke[2, 4])/(-m^2 + 2*kk[1, 2]) + (4*κ^2*ee[3, 4]^2*ke[1, 2]^2*ke[3, 1]^2)/(3*(-m^2 + 2*kk[1, 2])) + (4*c1*κ^2*ee[3, 4]^2*ke[1, 2]^2*ke[3, 1]^2)/(-m^2 + 2*kk[1, 2]) + (8*c2*κ^2*ee[3, 4]^2*ke[1, 2]^2*ke[3, 1]^2)/(3*(-m^2 + 2*kk[1, 2])) + (8*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[3, 2])/(3*(-m^2 + 2*kk[1, 2])) + (4*c1*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 2]) - (12*c1^2*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 2]) + (16*c2*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[3, 2])/(3*(-m^2 + 2*kk[1, 2])) - (8*c1*c2*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*ke[3, 1]*ke[3, 2])/(3*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*ke[3, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 2]) - (16*c2*κ^2*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*ke[3, 1]*ke[3, 2])/(3*(-m^2 + 2*kk[1, 2])) + (4*κ^2*ee[3, 4]^2*ke[2, 1]^2*ke[3, 2]^2)/(3*(-m^2 + 2*kk[1, 2])) + (4*c1*κ^2*ee[3, 4]^2*ke[2, 1]^2*ke[3, 2]^2)/(-m^2 + 2*kk[1, 2]) + (8*c2*κ^2*ee[3, 4]^2*ke[2, 1]^2*ke[3, 2]^2)/(3*(-m^2 + 2*kk[1, 2])) + (8*m^2*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[3, 1]*ke[3, 4])/(-m^2 + 2*kk[1, 2]) - (24*c1*m^2*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[3, 1]*ke[3, 4])/(-m^2 + 2*kk[1, 2]) + (18*c1^2*m^2*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[3, 1]*ke[3, 4])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 3]*ee[3, 4]*ke[1, 2]^2*ke[3, 1]*ke[3, 4])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 3]*ee[3, 4]*ke[1, 2]^2*ke[3, 1]*ke[3, 4])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 2]*ee[3, 4]*ke[1, 2]*ke[1, 3]*ke[3, 1]*ke[3, 4])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[1, 2]*ke[1, 3]*ke[3, 1]*ke[3, 4])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[2, 3]*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 1]*ke[3, 4])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[2, 3]*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 1]*ke[3, 4])/(-m^2 + 2*kk[1, 2]) + (8*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[3, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 2]) - (24*c1*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[3, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 2]) + (18*c1^2*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[3, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 3]*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[1, 3]*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[2, 3]*ee[3, 4]*ke[2, 1]^2*ke[3, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[2, 3]*ee[3, 4]*ke[2, 1]^2*ke[3, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 2]*ee[3, 4]*ke[2, 1]*ke[2, 3]*ke[3, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[2, 1]*ke[2, 3]*ke[3, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 2]) + (8*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 3]*ke[3, 4]^2)/(-m^2 + 2*kk[1, 2]) - (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 3]*ke[3, 4]^2)/(-m^2 + 2*kk[1, 2]) + (4*κ^2*ee[1, 3]^2*ke[1, 2]^2*ke[3, 4]^2)/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 2]*ee[1, 3]*ke[1, 2]*ke[1, 3]*ke[3, 4]^2)/(-m^2 + 2*kk[1, 2]) + (4*κ^2*ee[1, 2]^2*ke[1, 3]^2*ke[3, 4]^2)/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 3]*ee[2, 3]*ke[1, 2]*ke[2, 1]*ke[3, 4]^2)/(-m^2 + 2*kk[1, 2]) + (4*κ^2*ee[2, 3]^2*ke[2, 1]^2*ke[3, 4]^2)/(-m^2 + 2*kk[1, 2]) + (4*κ^2*ee[1, 2]^2*ke[1, 3]*ke[2, 3]*ke[3, 4]^2)/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 2]*ee[2, 3]*ke[2, 1]*ke[2, 3]*ke[3, 4]^2)/(-m^2 + 2*kk[1, 2]) + (4*κ^2*ee[1, 2]^2*ke[2, 3]^2*ke[3, 4]^2)/(-m^2 + 2*kk[1, 2]) - (4*κ^2*ee[3, 4]^2*ke[1, 2]^2*ke[3, 1]*ke[4, 1])/(3*(-m^2 + 2*kk[1, 2])) + (8*c1*κ^2*ee[3, 4]^2*ke[1, 2]^2*ke[3, 1]*ke[4, 1])/(-m^2 + 2*kk[1, 2]) + (16*c2*κ^2*ee[3, 4]^2*ke[1, 2]^2*ke[3, 1]*ke[4, 1])/(3*(-m^2 + 2*kk[1, 2])) - (4*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 2]*ke[4, 1])/(3*(-m^2 + 2*kk[1, 2])) + (10*c1*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 2]*ke[4, 1])/(-m^2 + 2*kk[1, 2]) - (12*c1^2*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 2]*ke[4, 1])/(-m^2 + 2*kk[1, 2]) + (16*c2*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 2]*ke[4, 1])/(3*(-m^2 + 2*kk[1, 2])) - (8*c1*c2*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 2]*ke[4, 1])/(-m^2 + 2*kk[1, 2]) + (4*κ^2*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*ke[3, 2]*ke[4, 1])/(3*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*ke[3, 2]*ke[4, 1])/(-m^2 + 2*kk[1, 2]) - (16*c2*κ^2*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*ke[3, 2]*ke[4, 1])/(3*(-m^2 + 2*kk[1, 2])) + (16*m^2*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[3, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 2]) - (36*c1*m^2*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[3, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 2]) + (18*c1^2*m^2*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[3, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 2]) + (16*κ^2*ee[1, 3]*ee[3, 4]*ke[1, 2]^2*ke[3, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 3]*ee[3, 4]*ke[1, 2]^2*ke[3, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 2]) - (16*κ^2*ee[1, 2]*ee[3, 4]*ke[1, 2]*ke[1, 3]*ke[3, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[1, 2]*ke[1, 3]*ke[3, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 2]) - (16*κ^2*ee[2, 3]*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[2, 3]*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 2]) + (4*κ^2*ee[3, 4]^2*ke[1, 2]^2*ke[4, 1]^2)/(3*(-m^2 + 2*kk[1, 2])) + (4*c1*κ^2*ee[3, 4]^2*ke[1, 2]^2*ke[4, 1]^2)/(-m^2 + 2*kk[1, 2]) + (8*c2*κ^2*ee[3, 4]^2*ke[1, 2]^2*ke[4, 1]^2)/(3*(-m^2 + 2*kk[1, 2])) - (4*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[4, 2])/(3*(-m^2 + 2*kk[1, 2])) + (10*c1*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 2]) - (12*c1^2*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 2]) + (16*c2*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[4, 2])/(3*(-m^2 + 2*kk[1, 2])) - (8*c1*c2*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 2]) + (4*κ^2*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*ke[3, 1]*ke[4, 2])/(3*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*ke[3, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 2]) - (16*c2*κ^2*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*ke[3, 1]*ke[4, 2])/(3*(-m^2 + 2*kk[1, 2])) - (4*κ^2*ee[3, 4]^2*ke[2, 1]^2*ke[3, 2]*ke[4, 2])/(3*(-m^2 + 2*kk[1, 2])) + (8*c1*κ^2*ee[3, 4]^2*ke[2, 1]^2*ke[3, 2]*ke[4, 2])/(-m^2 + 2*kk[1, 2]) + (16*c2*κ^2*ee[3, 4]^2*ke[2, 1]^2*ke[3, 2]*ke[4, 2])/(3*(-m^2 + 2*kk[1, 2])) + (16*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[3, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 2]) - (36*c1*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[3, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 2]) + (18*c1^2*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[3, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 2]) - (16*κ^2*ee[1, 3]*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[1, 3]*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 2]) + (16*κ^2*ee[2, 3]*ee[3, 4]*ke[2, 1]^2*ke[3, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[2, 3]*ee[3, 4]*ke[2, 1]^2*ke[3, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 2]) - (16*κ^2*ee[1, 2]*ee[3, 4]*ke[2, 1]*ke[2, 3]*ke[3, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[2, 1]*ke[2, 3]*ke[3, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 2]) + (8*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[4, 1]*ke[4, 2])/(3*(-m^2 + 2*kk[1, 2])) + (4*c1*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 2]) - (12*c1^2*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 2]) + (16*c2*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[4, 1]*ke[4, 2])/(3*(-m^2 + 2*kk[1, 2])) - (8*c1*c2*m^2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*ke[4, 1]*ke[4, 2])/(3*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 2]) - (16*c2*κ^2*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*ke[4, 1]*ke[4, 2])/(3*(-m^2 + 2*kk[1, 2])) + (4*κ^2*ee[3, 4]^2*ke[2, 1]^2*ke[4, 2]^2)/(3*(-m^2 + 2*kk[1, 2])) + (4*c1*κ^2*ee[3, 4]^2*ke[2, 1]^2*ke[4, 2]^2)/(-m^2 + 2*kk[1, 2]) + (8*c2*κ^2*ee[3, 4]^2*ke[2, 1]^2*ke[4, 2]^2)/(3*(-m^2 + 2*kk[1, 2])) + (16*m^2*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[3, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (36*c1*m^2*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[3, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (18*c1^2*m^2*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[3, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (16*κ^2*ee[1, 4]*ee[3, 4]*ke[1, 2]^2*ke[3, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 4]*ee[3, 4]*ke[1, 2]^2*ke[3, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (16*κ^2*ee[1, 2]*ee[3, 4]*ke[1, 2]*ke[1, 4]*ke[3, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[1, 2]*ke[1, 4]*ke[3, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (16*κ^2*ee[2, 4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[2, 4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (16*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[3, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (36*c1*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[3, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (18*c1^2*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[3, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (16*κ^2*ee[1, 4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[1, 4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (16*κ^2*ee[2, 4]*ee[3, 4]*ke[2, 1]^2*ke[3, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[2, 4]*ee[3, 4]*ke[2, 1]^2*ke[3, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (16*κ^2*ee[1, 2]*ee[3, 4]*ke[2, 1]*ke[2, 4]*ke[3, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[2, 1]*ke[2, 4]*ke[3, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (8*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (8*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (4*m^2*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (8*c1*m^2*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (12*c1^2*m^2*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (8*c2*m^2*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (8*c1*c2*m^2*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 3]*ee[1, 4]*ke[1, 2]^2*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 2]*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 2]*ee[1, 3]*ke[1, 2]*ke[1, 4]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 2]^2*ke[1, 3]*ke[1, 4]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 4]*ee[2, 3]*ke[1, 2]*ke[2, 1]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 3]*ee[2, 4]*ke[1, 2]*ke[2, 1]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[2, 3]*ee[2, 4]*ke[2, 1]^2*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (4*κ^2*ee[1, 2]^2*ke[1, 4]*ke[2, 3]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 2]*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (4*κ^2*ee[1, 2]^2*ke[1, 3]*ke[2, 4]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 2]*ee[2, 3]*ke[2, 1]*ke[2, 4]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 2]^2*ke[2, 3]*ke[2, 4]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[3, 4]*ke[1, 2]^2*ke[3, 1]^2*ke[3, 4]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[3, 4]*ke[1, 2]^2*ke[3, 1]^2*ke[3, 4]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (16*κ^2*ee[1, 2]*ee[3, 4]*ke[3, 1]*ke[3, 2]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (40*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[3, 1]*ke[3, 2]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (24*c1^2*κ^2*ee[1, 2]*ee[3, 4]*ke[3, 1]*ke[3, 2]*ke[3, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (16*κ^2*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 1]*ke[3, 2]*ke[3, 4]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (16*c1*κ^2*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 1]*ke[3, 2]*ke[3, 4]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[3, 4]*ke[2, 1]^2*ke[3, 2]^2*ke[3, 4]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[3, 4]*ke[2, 1]^2*ke[3, 2]^2*ke[3, 4]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (8*m^2*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (24*c1*m^2*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (18*c1^2*m^2*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 4]*ee[3, 4]*ke[1, 2]^2*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 4]*ee[3, 4]*ke[1, 2]^2*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 2]*ee[3, 4]*ke[1, 2]*ke[1, 4]*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[1, 2]*ke[1, 4]*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[2, 4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[2, 4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (16*κ^2*ee[3, 4]*ke[1, 2]^2*ke[3, 1]*ke[3, 4]*ke[4, 1]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 2])) - (16*c1*κ^2*ee[3, 4]*ke[1, 2]^2*ke[3, 1]*ke[3, 4]*ke[4, 1]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (16*κ^2*ee[1, 2]*ee[3, 4]*ke[3, 2]*ke[3, 4]*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (40*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[3, 2]*ke[3, 4]*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (24*c1^2*κ^2*ee[1, 2]*ee[3, 4]*ke[3, 2]*ke[3, 4]*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (16*κ^2*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 2]*ke[3, 4]*ke[4, 1]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (16*c1*κ^2*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 2]*ke[3, 4]*ke[4, 1]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[3, 4]*ke[1, 2]^2*ke[3, 4]*ke[4, 1]^2*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[3, 4]*ke[1, 2]^2*ke[3, 4]*ke[4, 1]^2*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (8*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (24*c1*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (18*c1^2*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[1, 4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[2, 4]*ee[3, 4]*ke[2, 1]^2*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[2, 4]*ee[3, 4]*ke[2, 1]^2*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 2]*ee[3, 4]*ke[2, 1]*ke[2, 4]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[2, 1]*ke[2, 4]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (16*κ^2*ee[1, 2]*ee[3, 4]*ke[3, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (40*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[3, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (24*c1^2*κ^2*ee[1, 2]*ee[3, 4]*ke[3, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (16*κ^2*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (16*c1*κ^2*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (16*κ^2*ee[3, 4]*ke[2, 1]^2*ke[3, 2]*ke[3, 4]*ke[4, 2]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 2])) - (16*c1*κ^2*ee[3, 4]*ke[2, 1]^2*ke[3, 2]*ke[3, 4]*ke[4, 2]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (16*κ^2*ee[1, 2]*ee[3, 4]*ke[3, 4]*ke[4, 1]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (40*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[3, 4]*ke[4, 1]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) + (24*c1^2*κ^2*ee[1, 2]*ee[3, 4]*ke[3, 4]*ke[4, 1]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 2]) - (16*κ^2*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 4]*ke[4, 1]*ke[4, 2]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (16*c1*κ^2*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 4]*ke[4, 1]*ke[4, 2]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[3, 4]*ke[2, 1]^2*ke[3, 4]*ke[4, 2]^2*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[3, 4]*ke[2, 1]^2*ke[3, 4]*ke[4, 2]^2*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (8*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 4]*ke[4, 3]^2)/(-m^2 + 2*kk[1, 2]) - (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 4]*ke[4, 3]^2)/(-m^2 + 2*kk[1, 2]) + (4*κ^2*ee[1, 4]^2*ke[1, 2]^2*ke[4, 3]^2)/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 2]*ee[1, 4]*ke[1, 2]*ke[1, 4]*ke[4, 3]^2)/(-m^2 + 2*kk[1, 2]) + (4*κ^2*ee[1, 2]^2*ke[1, 4]^2*ke[4, 3]^2)/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 4]*ee[2, 4]*ke[1, 2]*ke[2, 1]*ke[4, 3]^2)/(-m^2 + 2*kk[1, 2]) + (4*κ^2*ee[2, 4]^2*ke[2, 1]^2*ke[4, 3]^2)/(-m^2 + 2*kk[1, 2]) + (4*κ^2*ee[1, 2]^2*ke[1, 4]*ke[2, 4]*ke[4, 3]^2)/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 2]*ee[2, 4]*ke[2, 1]*ke[2, 4]*ke[4, 3]^2)/(-m^2 + 2*kk[1, 2]) + (4*κ^2*ee[1, 2]^2*ke[2, 4]^2*ke[4, 3]^2)/(-m^2 + 2*kk[1, 2]) + (8*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) - (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) + (8*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) - (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) + (6*m^2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 2])/(-m^2 + 2*kk[1, 2]) + (18*c1*m^2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 2])/(-m^2 + 2*kk[1, 2]) + (12*c2*m^2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 2])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[3, 2]*kk[1, 2])/(3*(-m^2 + 2*kk[1, 2])) + (8*c1*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[3, 2]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) + (16*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[3, 2]*kk[1, 2])/(3*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[3, 1]*ke[3, 4]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[3, 1]*ke[3, 4]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[3, 2]*ke[3, 4]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[3, 2]*ke[3, 4]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 3]*ke[3, 4]^2*kk[1, 2])/(-m^2 + 2*kk[1, 2]) - (4*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 2]*ke[4, 1]*kk[1, 2])/(3*(-m^2 + 2*kk[1, 2])) + (8*c1*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 2]*ke[4, 1]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) + (16*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 2]*ke[4, 1]*kk[1, 2])/(3*(-m^2 + 2*kk[1, 2])) + (16*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[3, 4]*ke[4, 1]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[3, 4]*ke[4, 1]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) - (4*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[4, 2]*kk[1, 2])/(3*(-m^2 + 2*kk[1, 2])) + (8*c1*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[4, 2]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) + (16*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[4, 2]*kk[1, 2])/(3*(-m^2 + 2*kk[1, 2])) + (16*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[3, 4]*ke[4, 2]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[3, 4]*ke[4, 2]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 2]*ee[3, 4]^2*ke[4, 1]*ke[4, 2]*kk[1, 2])/(3*(-m^2 + 2*kk[1, 2])) + (8*c1*κ^2*ee[1, 2]*ee[3, 4]^2*ke[4, 1]*ke[4, 2]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) + (16*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[4, 1]*ke[4, 2]*kk[1, 2])/(3*(-m^2 + 2*kk[1, 2])) + (16*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[3, 1]*ke[4, 3]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[3, 1]*ke[4, 3]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) + (16*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[3, 2]*ke[4, 3]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[3, 2]*ke[4, 3]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[3, 4]*ke[4, 3]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[3, 4]*ke[4, 3]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) + (16*κ^2*ee[1, 2]*ee[3, 4]*ke[3, 1]*ke[3, 2]*ke[3, 4]*ke[4, 3]*kk[1, 2])/(m^2*(-m^2 + 2*kk[1, 2])) - (16*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[3, 1]*ke[3, 2]*ke[3, 4]*ke[4, 3]*kk[1, 2])/(m^2*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[4, 1]*ke[4, 3]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[4, 1]*ke[4, 3]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) + (16*κ^2*ee[1, 2]*ee[3, 4]*ke[3, 2]*ke[3, 4]*ke[4, 1]*ke[4, 3]*kk[1, 2])/(m^2*(-m^2 + 2*kk[1, 2])) - (16*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[3, 2]*ke[3, 4]*ke[4, 1]*ke[4, 3]*kk[1, 2])/(m^2*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[4, 2]*ke[4, 3]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[4, 2]*ke[4, 3]*kk[1, 2])/(-m^2 + 2*kk[1, 2]) + (16*κ^2*ee[1, 2]*ee[3, 4]*ke[3, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3]*kk[1, 2])/(m^2*(-m^2 + 2*kk[1, 2])) - (16*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[3, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3]*kk[1, 2])/(m^2*(-m^2 + 2*kk[1, 2])) + (16*κ^2*ee[1, 2]*ee[3, 4]*ke[3, 4]*ke[4, 1]*ke[4, 2]*ke[4, 3]*kk[1, 2])/(m^2*(-m^2 + 2*kk[1, 2])) - (16*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[3, 4]*ke[4, 1]*ke[4, 2]*ke[4, 3]*kk[1, 2])/(m^2*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 4]*ke[4, 3]^2*kk[1, 2])/(-m^2 + 2*kk[1, 2]) + 4*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 3] - 24*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4]*kk[1, 3] + 6*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 3] - 24*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4]*kk[1, 3] - 24*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4]*kk[1, 3] + 4*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3] - (8*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[3, 1]*kk[1, 3])/(3*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[3, 1]*kk[1, 3])/(-m^2 + 2*kk[1, 2]) - (16*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[3, 1]*kk[1, 3])/(3*(-m^2 + 2*kk[1, 2])) - (8*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[1, 2]*ke[3, 4]*kk[1, 3])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[1, 2]*ke[3, 4]*kk[1, 3])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 3]*ke[3, 4]*kk[1, 3])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 3]*ke[3, 4]*kk[1, 3])/(-m^2 + 2*kk[1, 2]) + (4*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 3]*ke[3, 4]*kk[1, 3])/(-m^2 + 2*kk[1, 2]) - (6*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 3]*ke[3, 4]*kk[1, 3])/(-m^2 + 2*kk[1, 2]) + (4*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[4, 1]*kk[1, 3])/(3*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[4, 1]*kk[1, 3])/(-m^2 + 2*kk[1, 2]) - (16*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[4, 1]*kk[1, 3])/(3*(-m^2 + 2*kk[1, 2])) - (16*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[1, 2]*ke[4, 3]*kk[1, 3])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[1, 2]*ke[4, 3]*kk[1, 3])/(-m^2 + 2*kk[1, 2]) + (16*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 4]*ke[4, 3]*kk[1, 3])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 4]*ke[4, 3]*kk[1, 3])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 4]*ke[4, 3]*kk[1, 3])/(-m^2 + 2*kk[1, 2]) - (6*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 4]*ke[4, 3]*kk[1, 3])/(-m^2 + 2*kk[1, 2]) - (16*κ^2*ee[1, 2]*ee[3, 4]*ke[1, 2]*ke[3, 1]*ke[3, 4]*ke[4, 3]*kk[1, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (16*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[1, 2]*ke[3, 1]*ke[3, 4]*ke[4, 3]*kk[1, 3])/(m^2*(-m^2 + 2*kk[1, 2])) - (16*κ^2*ee[1, 2]*ee[3, 4]*ke[1, 2]*ke[3, 4]*ke[4, 1]*ke[4, 3]*kk[1, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (16*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[1, 2]*ke[3, 4]*ke[4, 1]*ke[4, 3]*kk[1, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (4*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3]^2)/(3*(-m^2 + 2*kk[1, 2])) + (4*c1*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3]^2)/(-m^2 + 2*kk[1, 2]) + (8*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3]^2)/(3*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[1, 3]^2)/(m^2*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[1, 3]^2)/(m^2*(-m^2 + 2*kk[1, 2])) + (8*m^4*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4])/(-m^2 + 2*kk[1, 3]) - (24*c1*m^4*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4])/(-m^2 + 2*kk[1, 3]) + (18*c1^2*m^4*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4])/(-m^2 + 2*kk[1, 3]) + (20*m^4*κ^2*ee[1, 3]^2*ee[2, 4]^2)/(3*(-m^2 + 2*kk[1, 3])) + (16*c1*m^4*κ^2*ee[1, 3]^2*ee[2, 4]^2)/(-m^2 + 2*kk[1, 3]) - (12*c1^2*m^4*κ^2*ee[1, 3]^2*ee[2, 4]^2)/(-m^2 + 2*kk[1, 3]) + (56*c2*m^4*κ^2*ee[1, 3]^2*ee[2, 4]^2)/(3*(-m^2 + 2*kk[1, 3])) + (8*c1*c2*m^4*κ^2*ee[1, 3]^2*ee[2, 4]^2)/(-m^2 + 2*kk[1, 3]) + (32*c2^2*m^4*κ^2*ee[1, 3]^2*ee[2, 4]^2)/(3*(-m^2 + 2*kk[1, 3])) + (8*m^4*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4])/(-m^2 + 2*kk[1, 3]) - (24*c1*m^4*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4])/(-m^2 + 2*kk[1, 3]) + (18*c1^2*m^4*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4])/(-m^2 + 2*kk[1, 3]) - (8*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[1, 2]*ke[1, 3])/(-m^2 + 2*kk[1, 3]) + (12*c1*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[1, 2]*ke[1, 3])/(-m^2 + 2*kk[1, 3]) + (8*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 4]*ke[1, 3]^2)/(-m^2 + 2*kk[1, 3]) - (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 4]*ke[1, 3]^2)/(-m^2 + 2*kk[1, 3]) + (8*m^2*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 2]*ke[1, 4])/(-m^2 + 2*kk[1, 3]) - (12*c1*m^2*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 2]*ke[1, 4])/(-m^2 + 2*kk[1, 3]) - (8*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[1, 4])/(-m^2 + 2*kk[1, 3]) + (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[1, 4])/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[2, 4]^2*ke[1, 3]^2*ke[2, 1]^2)/(3*(-m^2 + 2*kk[1, 3])) + (4*c1*κ^2*ee[2, 4]^2*ke[1, 3]^2*ke[2, 1]^2)/(-m^2 + 2*kk[1, 3]) + (8*c2*κ^2*ee[2, 4]^2*ke[1, 3]^2*ke[2, 1]^2)/(3*(-m^2 + 2*kk[1, 3])) + (8*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[2, 3])/(3*(-m^2 + 2*kk[1, 3])) + (4*c1*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[2, 3])/(-m^2 + 2*kk[1, 3]) - (12*c1^2*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[2, 3])/(-m^2 + 2*kk[1, 3]) + (16*c2*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[2, 3])/(3*(-m^2 + 2*kk[1, 3])) - (8*c1*c2*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[2, 3])/(-m^2 + 2*kk[1, 3]) + (8*m^2*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[2, 1]*ke[2, 4])/(-m^2 + 2*kk[1, 3]) - (24*c1*m^2*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[2, 1]*ke[2, 4])/(-m^2 + 2*kk[1, 3]) + (18*c1^2*m^2*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[2, 1]*ke[2, 4])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 3]*ee[2, 4]*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[2, 4])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[2, 4])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[1, 2]*ee[2, 4]*ke[1, 3]^2*ke[2, 1]*ke[2, 4])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 2]*ee[2, 4]*ke[1, 3]^2*ke[2, 1]*ke[2, 4])/(-m^2 + 2*kk[1, 3]) + (8*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4])/(-m^2 + 2*kk[1, 3]) - (24*c1*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4])/(-m^2 + 2*kk[1, 3]) + (18*c1^2*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4])/(-m^2 + 2*kk[1, 3]) + (8*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 3]*ke[2, 4]^2)/(-m^2 + 2*kk[1, 3]) - (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 3]*ke[2, 4]^2)/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[1, 3]^2*ke[1, 2]^2*ke[2, 4]^2)/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 2]*ee[1, 3]*ke[1, 2]*ke[1, 3]*ke[2, 4]^2)/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[1, 2]^2*ke[1, 3]^2*ke[2, 4]^2)/(-m^2 + 2*kk[1, 3]) - (8*m^2*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[1, 3]*ke[3, 1])/(-m^2 + 2*kk[1, 3]) + (12*c1*m^2*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[1, 3]*ke[3, 1])/(-m^2 + 2*kk[1, 3]) - (4*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[3, 1])/(-m^2 + 2*kk[1, 3]) - (12*c1*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[3, 1])/(-m^2 + 2*kk[1, 3]) - (8*c2*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[3, 1])/(-m^2 + 2*kk[1, 3]) - (8*m^2*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[1, 3]*ke[3, 1])/(-m^2 + 2*kk[1, 3]) + (12*c1*m^2*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[1, 3]*ke[3, 1])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[2, 4]^2*ke[1, 3]*ke[2, 1]*ke[2, 3]*ke[3, 1])/(3*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[2, 4]^2*ke[1, 3]*ke[2, 1]*ke[2, 3]*ke[3, 1])/(-m^2 + 2*kk[1, 3]) - (16*c2*κ^2*ee[2, 4]^2*ke[1, 3]*ke[2, 1]*ke[2, 3]*ke[3, 1])/(3*(-m^2 + 2*kk[1, 3])) - (8*κ^2*ee[2, 3]*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[3, 1])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[2, 3]*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[3, 1])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 2]*ee[2, 4]*ke[1, 3]*ke[2, 3]*ke[2, 4]*ke[3, 1])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[1, 2]*ee[2, 4]*ke[1, 3]*ke[2, 3]*ke[2, 4]*ke[3, 1])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 2]*ee[2, 3]*ke[1, 3]*ke[2, 4]^2*ke[3, 1])/(-m^2 + 2*kk[1, 3]) + (8*m^2*κ^2*ee[2, 3]*ee[2, 4]*ee[3, 4]*ke[3, 1]^2)/(-m^2 + 2*kk[1, 3]) - (12*c1*m^2*κ^2*ee[2, 3]*ee[2, 4]*ee[3, 4]*ke[3, 1]^2)/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[2, 4]^2*ke[2, 3]^2*ke[3, 1]^2)/(3*(-m^2 + 2*kk[1, 3])) + (4*c1*κ^2*ee[2, 4]^2*ke[2, 3]^2*ke[3, 1]^2)/(-m^2 + 2*kk[1, 3]) + (8*c2*κ^2*ee[2, 4]^2*ke[2, 3]^2*ke[3, 1]^2)/(3*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[2, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4]*ke[3, 1]^2)/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[2, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4]*ke[3, 1]^2)/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[2, 3]^2*ke[2, 4]^2*ke[3, 1]^2)/(-m^2 + 2*kk[1, 3]) + (4*m^2*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 4]*ke[3, 2])/(-m^2 + 2*kk[1, 3]) - (6*c1*m^2*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 4]*ke[3, 2])/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[1, 3]^2*ke[1, 2]*ke[2, 4]^2*ke[3, 2])/(-m^2 + 2*kk[1, 3]) - (8*m^2*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[3, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 3]) + (12*c1*m^2*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[3, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 3]*ee[2, 3]*ke[2, 4]^2*ke[3, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[1, 3]^2*ke[2, 4]^2*ke[3, 2]^2)/(-m^2 + 2*kk[1, 3]) + (4*m^2*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 3]) - (6*c1*m^2*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 3]) - (8*m^2*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[3, 1]*ke[3, 4])/(-m^2 + 2*kk[1, 3]) + (12*c1*m^2*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[3, 1]*ke[3, 4])/(-m^2 + 2*kk[1, 3]) + (8*m^2*κ^2*ee[1, 3]^2*ee[2, 4]*ke[3, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 3]) - (12*c1*m^2*κ^2*ee[1, 3]^2*ee[2, 4]*ke[3, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 3]) - (4*κ^2*ee[2, 4]^2*ke[1, 3]^2*ke[2, 1]*ke[4, 1])/(3*(-m^2 + 2*kk[1, 3])) + (8*c1*κ^2*ee[2, 4]^2*ke[1, 3]^2*ke[2, 1]*ke[4, 1])/(-m^2 + 2*kk[1, 3]) + (16*c2*κ^2*ee[2, 4]^2*ke[1, 3]^2*ke[2, 1]*ke[4, 1])/(3*(-m^2 + 2*kk[1, 3])) - (4*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[4, 1])/(3*(-m^2 + 2*kk[1, 3])) + (10*c1*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[4, 1])/(-m^2 + 2*kk[1, 3]) - (12*c1^2*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[4, 1])/(-m^2 + 2*kk[1, 3]) + (16*c2*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[4, 1])/(3*(-m^2 + 2*kk[1, 3])) - (8*c1*c2*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[4, 1])/(-m^2 + 2*kk[1, 3]) + (16*m^2*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[2, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 3]) - (36*c1*m^2*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[2, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 3]) + (18*c1^2*m^2*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[2, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 3]) - (16*κ^2*ee[1, 3]*ee[2, 4]*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 3]) + (16*κ^2*ee[1, 2]*ee[2, 4]*ke[1, 3]^2*ke[2, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 2]*ee[2, 4]*ke[1, 3]^2*ke[2, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[2, 4]^2*ke[1, 3]*ke[2, 3]*ke[3, 1]*ke[4, 1])/(3*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[2, 4]^2*ke[1, 3]*ke[2, 3]*ke[3, 1]*ke[4, 1])/(-m^2 + 2*kk[1, 3]) - (16*c2*κ^2*ee[2, 4]^2*ke[1, 3]*ke[2, 3]*ke[3, 1]*ke[4, 1])/(3*(-m^2 + 2*kk[1, 3])) - (16*κ^2*ee[2, 3]*ee[2, 4]*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[4, 1])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[2, 3]*ee[2, 4]*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[4, 1])/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[2, 4]^2*ke[1, 3]^2*ke[4, 1]^2)/(3*(-m^2 + 2*kk[1, 3])) + (4*c1*κ^2*ee[2, 4]^2*ke[1, 3]^2*ke[4, 1]^2)/(-m^2 + 2*kk[1, 3]) + (8*c2*κ^2*ee[2, 4]^2*ke[1, 3]^2*ke[4, 1]^2)/(3*(-m^2 + 2*kk[1, 3])) + (16*m^2*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[2, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (36*c1*m^2*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[2, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (18*c1^2*m^2*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[2, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (16*κ^2*ee[1, 4]*ee[2, 4]*ke[1, 3]^2*ke[2, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 4]*ee[2, 4]*ke[1, 3]^2*ke[2, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (16*κ^2*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (16*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[2, 3]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (36*c1*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[2, 3]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (18*c1^2*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[2, 3]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (8*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[2, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (12*c1*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[2, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (4*m^2*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (8*c1*m^2*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (12*c1^2*m^2*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (8*c2*m^2*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (8*c1*c2*m^2*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (8*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[2, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[2, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[1, 3]*ee[1, 4]*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 2]*ee[1, 4]*ke[1, 3]^2*ke[2, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 3]^2*ke[1, 2]*ke[1, 4]*ke[2, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[1, 2]*ee[1, 3]*ke[1, 3]*ke[1, 4]*ke[2, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[2, 4]*ke[1, 3]^2*ke[2, 1]^2*ke[2, 4]*ke[4, 2])/(m^2*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[2, 4]*ke[1, 3]^2*ke[2, 1]^2*ke[2, 4]*ke[4, 2])/(m^2*(-m^2 + 2*kk[1, 3])) + (16*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (40*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (24*c1^2*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (16*κ^2*ee[2, 4]*ee[3, 4]*ke[1, 3]*ke[2, 1]*ke[3, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[2, 4]*ee[3, 4]*ke[1, 3]*ke[2, 1]*ke[3, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (16*κ^2*ee[1, 4]*ee[2, 4]*ke[1, 3]*ke[2, 3]*ke[3, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[1, 4]*ee[2, 4]*ke[1, 3]*ke[2, 3]*ke[3, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[1, 4]*ee[2, 3]*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[1, 2]*ee[3, 4]*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (16*κ^2*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[4, 2])/(m^2*(-m^2 + 2*kk[1, 3])) + (16*c1*κ^2*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[4, 2])/(m^2*(-m^2 + 2*kk[1, 3])) + (16*κ^2*ee[2, 4]*ee[3, 4]*ke[2, 3]*ke[3, 1]^2*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[2, 4]*ee[3, 4]*ke[2, 3]*ke[3, 1]^2*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[2, 3]*ee[3, 4]*ke[2, 4]*ke[3, 1]^2*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[2, 4]*ke[2, 3]^2*ke[2, 4]*ke[3, 1]^2*ke[4, 2])/(m^2*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[2, 4]*ke[2, 3]^2*ke[2, 4]*ke[3, 1]^2*ke[4, 2])/(m^2*(-m^2 + 2*kk[1, 3])) - (4*κ^2*ee[1, 3]^2*ke[1, 4]*ke[2, 4]*ke[3, 2]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[1, 3]*ee[3, 4]*ke[2, 4]*ke[3, 1]*ke[3, 2]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (4*κ^2*ee[1, 3]^2*ke[1, 2]*ke[2, 4]*ke[3, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (16*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 3]*ke[3, 1]*ke[3, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 3]*ke[3, 1]*ke[3, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[1, 3]*ee[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 3]^2*ke[2, 4]*ke[3, 2]*ke[3, 4]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (8*m^2*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (24*c1*m^2*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (18*c1^2*m^2*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[1, 4]*ee[2, 4]*ke[1, 3]^2*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 4]*ee[2, 4]*ke[1, 3]^2*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[1, 4]*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[1, 4]*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (16*κ^2*ee[2, 4]*ke[1, 3]^2*ke[2, 1]*ke[2, 4]*ke[4, 1]*ke[4, 2])/(m^2*(-m^2 + 2*kk[1, 3])) - (16*c1*κ^2*ee[2, 4]*ke[1, 3]^2*ke[2, 1]*ke[2, 4]*ke[4, 1]*ke[4, 2])/(m^2*(-m^2 + 2*kk[1, 3])) + (16*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4]*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (40*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4]*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (24*c1^2*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4]*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[2, 4]*ee[3, 4]*ke[1, 3]*ke[3, 1]*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[2, 4]*ee[3, 4]*ke[1, 3]*ke[3, 1]*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 3]) - (16*κ^2*ee[2, 4]*ke[1, 3]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[4, 1]*ke[4, 2])/(m^2*(-m^2 + 2*kk[1, 3])) + (16*c1*κ^2*ee[2, 4]*ke[1, 3]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[4, 1]*ke[4, 2])/(m^2*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[2, 4]*ke[1, 3]^2*ke[2, 4]*ke[4, 1]^2*ke[4, 2])/(m^2*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[2, 4]*ke[1, 3]^2*ke[2, 4]*ke[4, 1]^2*ke[4, 2])/(m^2*(-m^2 + 2*kk[1, 3])) + (8*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[3, 4]*ke[4, 2]^2)/(-m^2 + 2*kk[1, 3]) - (12*c1*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[3, 4]*ke[4, 2]^2)/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[1, 4]^2*ke[1, 3]^2*ke[4, 2]^2)/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 3]*ee[1, 4]*ke[1, 3]*ke[1, 4]*ke[4, 2]^2)/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[1, 3]^2*ke[1, 4]^2*ke[4, 2]^2)/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 4]*ee[3, 4]*ke[1, 3]*ke[3, 1]*ke[4, 2]^2)/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[3, 4]^2*ke[3, 1]^2*ke[4, 2]^2)/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[1, 3]^2*ke[1, 4]*ke[3, 4]*ke[4, 2]^2)/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 3]*ee[3, 4]*ke[3, 1]*ke[3, 4]*ke[4, 2]^2)/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[1, 3]^2*ke[3, 4]^2*ke[4, 2]^2)/(-m^2 + 2*kk[1, 3]) - (4*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[4, 3])/(3*(-m^2 + 2*kk[1, 3])) + (10*c1*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) - (12*c1^2*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) + (16*c2*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[4, 3])/(3*(-m^2 + 2*kk[1, 3])) - (8*c1*c2*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) + (16*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[2, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) - (36*c1*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[2, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) + (18*c1^2*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[2, 4]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[2, 4]^2*ke[1, 3]*ke[2, 1]*ke[3, 1]*ke[4, 3])/(3*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[2, 4]^2*ke[1, 3]*ke[2, 1]*ke[3, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) - (16*c2*κ^2*ee[2, 4]^2*ke[1, 3]*ke[2, 1]*ke[3, 1]*ke[4, 3])/(3*(-m^2 + 2*kk[1, 3])) - (16*κ^2*ee[1, 2]*ee[2, 4]*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[1, 2]*ee[2, 4]*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) - (4*κ^2*ee[2, 4]^2*ke[2, 3]*ke[3, 1]^2*ke[4, 3])/(3*(-m^2 + 2*kk[1, 3])) + (8*c1*κ^2*ee[2, 4]^2*ke[2, 3]*ke[3, 1]^2*ke[4, 3])/(-m^2 + 2*kk[1, 3]) + (16*c2*κ^2*ee[2, 4]^2*ke[2, 3]*ke[3, 1]^2*ke[4, 3])/(3*(-m^2 + 2*kk[1, 3])) + (16*κ^2*ee[2, 3]*ee[2, 4]*ke[2, 4]*ke[3, 1]^2*ke[4, 3])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[2, 3]*ee[2, 4]*ke[2, 4]*ke[3, 1]^2*ke[4, 3])/(-m^2 + 2*kk[1, 3]) - (16*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 4]*ke[3, 1]*ke[3, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 4]*ke[3, 1]*ke[3, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) + (8*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[4, 1]*ke[4, 3])/(3*(-m^2 + 2*kk[1, 3])) + (4*c1*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) - (12*c1^2*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) + (16*c2*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[4, 1]*ke[4, 3])/(3*(-m^2 + 2*kk[1, 3])) - (8*c1*c2*m^2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[2, 4]^2*ke[1, 3]*ke[3, 1]*ke[4, 1]*ke[4, 3])/(3*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[2, 4]^2*ke[1, 3]*ke[3, 1]*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) - (16*c2*κ^2*ee[2, 4]^2*ke[1, 3]*ke[3, 1]*ke[4, 1]*ke[4, 3])/(3*(-m^2 + 2*kk[1, 3])) + (8*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) - (24*c1*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) + (18*c1^2*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) + (16*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 1]*ke[2, 4]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) - (40*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 1]*ke[2, 4]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) + (24*c1^2*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 1]*ke[2, 4]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 4]*ee[2, 4]*ke[1, 3]*ke[3, 1]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[1, 4]*ee[2, 4]*ke[1, 3]*ke[3, 1]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) - (16*κ^2*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[3, 1]*ke[4, 2]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 3])) + (16*c1*κ^2*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[3, 1]*ke[4, 2]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[2, 4]*ee[3, 4]*ke[3, 1]^2*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[2, 4]*ee[3, 4]*ke[3, 1]^2*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) + (16*κ^2*ee[2, 4]*ke[2, 3]*ke[2, 4]*ke[3, 1]^2*ke[4, 2]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 3])) - (16*c1*κ^2*ee[2, 4]*ke[2, 3]*ke[2, 4]*ke[3, 1]^2*ke[4, 2]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 3])) - (8*κ^2*ee[1, 3]*ee[2, 4]*ke[3, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[3, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) + (16*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 4]*ke[4, 1]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) - (40*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 4]*ke[4, 1]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) + (24*c1^2*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 4]*ke[4, 1]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 3]) - (16*κ^2*ee[2, 4]*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[4, 1]*ke[4, 2]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 3])) + (16*c1*κ^2*ee[2, 4]*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[4, 1]*ke[4, 2]*ke[4, 3])/(m^2*(-m^2 + 2*kk[1, 3])) + (4*κ^2*ee[2, 4]^2*ke[3, 1]^2*ke[4, 3]^2)/(3*(-m^2 + 2*kk[1, 3])) + (4*c1*κ^2*ee[2, 4]^2*ke[3, 1]^2*ke[4, 3]^2)/(-m^2 + 2*kk[1, 3]) + (8*c2*κ^2*ee[2, 4]^2*ke[3, 1]^2*ke[4, 3]^2)/(3*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[2, 4]*ke[2, 4]*ke[3, 1]^2*ke[4, 2]*ke[4, 3]^2)/(m^2*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[2, 4]*ke[2, 4]*ke[3, 1]^2*ke[4, 2]*ke[4, 3]^2)/(m^2*(-m^2 + 2*kk[1, 3])) - (8*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[2, 1]*kk[1, 2])/(3*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[2, 1]*kk[1, 2])/(-m^2 + 2*kk[1, 3]) - (16*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[2, 1]*kk[1, 2])/(3*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 2]*ke[2, 4]*kk[1, 2])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 2]*ke[2, 4]*kk[1, 2])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[2, 4]*kk[1, 2])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[2, 4]*kk[1, 2])/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[3, 2]*kk[1, 2])/(-m^2 + 2*kk[1, 3]) - (6*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[3, 2]*kk[1, 2])/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[4, 1]*kk[1, 2])/(3*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[4, 1]*kk[1, 2])/(-m^2 + 2*kk[1, 3]) - (16*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[4, 1]*kk[1, 2])/(3*(-m^2 + 2*kk[1, 3])) - (16*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[1, 3]*ke[4, 2]*kk[1, 2])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[1, 3]*ke[4, 2]*kk[1, 2])/(-m^2 + 2*kk[1, 3]) + (16*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 4]*ke[4, 2]*kk[1, 2])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 4]*ke[4, 2]*kk[1, 2])/(-m^2 + 2*kk[1, 3]) - (16*κ^2*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[4, 2]*kk[1, 2])/(m^2*(-m^2 + 2*kk[1, 3])) + (16*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[4, 2]*kk[1, 2])/(m^2*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[3, 4]*ke[4, 2]*kk[1, 2])/(-m^2 + 2*kk[1, 3]) - (6*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[3, 4]*ke[4, 2]*kk[1, 2])/(-m^2 + 2*kk[1, 3]) - (16*κ^2*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[2, 4]*ke[4, 1]*ke[4, 2]*kk[1, 2])/(m^2*(-m^2 + 2*kk[1, 3])) + (16*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[2, 4]*ke[4, 1]*ke[4, 2]*kk[1, 2])/(m^2*(-m^2 + 2*kk[1, 3])) + (4*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2]^2)/(3*(-m^2 + 2*kk[1, 3])) + (4*c1*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2]^2)/(-m^2 + 2*kk[1, 3]) + (8*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2]^2)/(3*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[1, 2]^2)/(m^2*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[1, 2]^2)/(m^2*(-m^2 + 2*kk[1, 3])) + (8*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) - (12*c1*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) + (6*m^2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 3])/(-m^2 + 2*kk[1, 3]) + (18*c1*m^2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 3])/(-m^2 + 2*kk[1, 3]) + (12*c2*m^2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 3])/(-m^2 + 2*kk[1, 3]) + (8*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) - (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[2, 3]*kk[1, 3])/(3*(-m^2 + 2*kk[1, 3])) + (8*c1*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[2, 3]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) + (16*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[2, 3]*kk[1, 3])/(3*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[2, 1]*ke[2, 4]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[2, 1]*ke[2, 4]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 3]*ke[2, 4]^2*kk[1, 3])/(-m^2 + 2*kk[1, 3]) - (4*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[4, 1]*kk[1, 3])/(3*(-m^2 + 2*kk[1, 3])) + (8*c1*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[4, 1]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) + (16*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[4, 1]*kk[1, 3])/(3*(-m^2 + 2*kk[1, 3])) + (16*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[2, 4]*ke[4, 1]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[2, 4]*ke[4, 1]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) + (16*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[2, 1]*ke[4, 2]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[2, 1]*ke[4, 2]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) + (16*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[2, 3]*ke[4, 2]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[2, 3]*ke[4, 2]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[2, 4]*ke[4, 2]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[2, 4]*ke[4, 2]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) + (16*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[4, 2]*kk[1, 3])/(m^2*(-m^2 + 2*kk[1, 3])) - (16*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[4, 2]*kk[1, 3])/(m^2*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[4, 1]*ke[4, 2]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[4, 1]*ke[4, 2]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) + (16*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4]*ke[4, 1]*ke[4, 2]*kk[1, 3])/(m^2*(-m^2 + 2*kk[1, 3])) - (16*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4]*ke[4, 1]*ke[4, 2]*kk[1, 3])/(m^2*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[1, 3]*ee[1, 4]*ee[3, 4]*ke[4, 2]^2*kk[1, 3])/(-m^2 + 2*kk[1, 3]) - (4*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[4, 3]*kk[1, 3])/(3*(-m^2 + 2*kk[1, 3])) + (8*c1*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[4, 3]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) + (16*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[4, 3]*kk[1, 3])/(3*(-m^2 + 2*kk[1, 3])) + (16*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[2, 4]*ke[4, 3]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[2, 4]*ke[4, 3]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[1, 3]*ee[2, 4]^2*ke[4, 1]*ke[4, 3]*kk[1, 3])/(3*(-m^2 + 2*kk[1, 3])) + (8*c1*κ^2*ee[1, 3]*ee[2, 4]^2*ke[4, 1]*ke[4, 3]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) + (16*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[4, 1]*ke[4, 3]*kk[1, 3])/(3*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[4, 2]*ke[4, 3]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[4, 2]*ke[4, 3]*kk[1, 3])/(-m^2 + 2*kk[1, 3]) + (16*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 1]*ke[2, 4]*ke[4, 2]*ke[4, 3]*kk[1, 3])/(m^2*(-m^2 + 2*kk[1, 3])) - (16*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 1]*ke[2, 4]*ke[4, 2]*ke[4, 3]*kk[1, 3])/(m^2*(-m^2 + 2*kk[1, 3])) + (16*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 4]*ke[4, 1]*ke[4, 2]*ke[4, 3]*kk[1, 3])/(m^2*(-m^2 + 2*kk[1, 3])) - (16*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 4]*ke[4, 1]*ke[4, 2]*ke[4, 3]*kk[1, 3])/(m^2*(-m^2 + 2*kk[1, 3])) + 6*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 4] - 24*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4]*kk[1, 4] + 4*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 4] - 24*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4]*kk[1, 4] - 24*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4]*kk[1, 4] + 4*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 4] + (4*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[3, 1]*kk[1, 4])/(3*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[3, 1]*kk[1, 4])/(-m^2 + 2*kk[1, 2]) - (16*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[3, 1]*kk[1, 4])/(3*(-m^2 + 2*kk[1, 2])) - (16*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[1, 2]*ke[3, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[1, 2]*ke[3, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 2]) + (16*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 3]*ke[3, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 3]*ke[3, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 3]*ke[3, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 2]) - (6*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 3]*ke[3, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[4, 1]*kk[1, 4])/(3*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[4, 1]*kk[1, 4])/(-m^2 + 2*kk[1, 2]) - (16*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[4, 1]*kk[1, 4])/(3*(-m^2 + 2*kk[1, 2])) - (8*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[1, 2]*ke[4, 3]*kk[1, 4])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[1, 2]*ke[4, 3]*kk[1, 4])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 4]*ke[4, 3]*kk[1, 4])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 4]*ke[4, 3]*kk[1, 4])/(-m^2 + 2*kk[1, 2]) + (4*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 4]*ke[4, 3]*kk[1, 4])/(-m^2 + 2*kk[1, 2]) - (6*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 4]*ke[4, 3]*kk[1, 4])/(-m^2 + 2*kk[1, 2]) - (16*κ^2*ee[1, 2]*ee[3, 4]*ke[1, 2]*ke[3, 1]*ke[3, 4]*ke[4, 3]*kk[1, 4])/(m^2*(-m^2 + 2*kk[1, 2])) + (16*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[1, 2]*ke[3, 1]*ke[3, 4]*ke[4, 3]*kk[1, 4])/(m^2*(-m^2 + 2*kk[1, 2])) - (16*κ^2*ee[1, 2]*ee[3, 4]*ke[1, 2]*ke[3, 4]*ke[4, 1]*ke[4, 3]*kk[1, 4])/(m^2*(-m^2 + 2*kk[1, 2])) + (16*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[1, 2]*ke[3, 4]*ke[4, 1]*ke[4, 3]*kk[1, 4])/(m^2*(-m^2 + 2*kk[1, 2])) - (4*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3]*kk[1, 4])/(3*(-m^2 + 2*kk[1, 2])) + (8*c1*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3]*kk[1, 4])/(-m^2 + 2*kk[1, 2]) + (16*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3]*kk[1, 4])/(3*(-m^2 + 2*kk[1, 2])) + (16*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[1, 3]*kk[1, 4])/(m^2*(-m^2 + 2*kk[1, 2])) - (16*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[1, 3]*kk[1, 4])/(m^2*(-m^2 + 2*kk[1, 2])) + (4*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[2, 1]*kk[1, 4])/(3*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[2, 1]*kk[1, 4])/(-m^2 + 2*kk[1, 3]) - (16*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[2, 1]*kk[1, 4])/(3*(-m^2 + 2*kk[1, 3])) + (16*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 2]*ke[2, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 2]*ke[2, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 3]) - (16*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[2, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[2, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[3, 2]*kk[1, 4])/(-m^2 + 2*kk[1, 3]) - (6*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[3, 2]*kk[1, 4])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[4, 1]*kk[1, 4])/(3*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[4, 1]*kk[1, 4])/(-m^2 + 2*kk[1, 3]) - (16*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[4, 1]*kk[1, 4])/(3*(-m^2 + 2*kk[1, 3])) - (8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[1, 3]*ke[4, 2]*kk[1, 4])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[1, 3]*ke[4, 2]*kk[1, 4])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 4]*ke[4, 2]*kk[1, 4])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 4]*ke[4, 2]*kk[1, 4])/(-m^2 + 2*kk[1, 3]) - (16*κ^2*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[4, 2]*kk[1, 4])/(m^2*(-m^2 + 2*kk[1, 3])) + (16*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[4, 2]*kk[1, 4])/(m^2*(-m^2 + 2*kk[1, 3])) + (4*κ^2*ee[1, 3]^2*ee[2, 4]*ke[3, 4]*ke[4, 2]*kk[1, 4])/(-m^2 + 2*kk[1, 3]) - (6*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[3, 4]*ke[4, 2]*kk[1, 4])/(-m^2 + 2*kk[1, 3]) - (16*κ^2*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[2, 4]*ke[4, 1]*ke[4, 2]*kk[1, 4])/(m^2*(-m^2 + 2*kk[1, 3])) + (16*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[2, 4]*ke[4, 1]*ke[4, 2]*kk[1, 4])/(m^2*(-m^2 + 2*kk[1, 3])) - (4*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2]*kk[1, 4])/(3*(-m^2 + 2*kk[1, 3])) + (8*c1*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2]*kk[1, 4])/(-m^2 + 2*kk[1, 3]) + (16*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2]*kk[1, 4])/(3*(-m^2 + 2*kk[1, 3])) + (16*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[1, 2]*kk[1, 4])/(m^2*(-m^2 + 2*kk[1, 3])) - (16*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[1, 2]*kk[1, 4])/(m^2*(-m^2 + 2*kk[1, 3])) + (4*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 4]^2)/(3*(-m^2 + 2*kk[1, 2])) + (4*c1*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 4]^2)/(-m^2 + 2*kk[1, 2]) + (8*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 4]^2)/(3*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[1, 4]^2)/(m^2*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[1, 4]^2)/(m^2*(-m^2 + 2*kk[1, 2])) + (4*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 4]^2)/(3*(-m^2 + 2*kk[1, 3])) + (4*c1*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 4]^2)/(-m^2 + 2*kk[1, 3]) + (8*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 4]^2)/(3*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[1, 4]^2)/(m^2*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[1, 4]^2)/(m^2*(-m^2 + 2*kk[1, 3])) + (20*m^4*κ^2*ee[1, 4]^2*ee[2, 3]^2)/(3*(-m^2 + 2*kk[1, 4])) + (16*c1*m^4*κ^2*ee[1, 4]^2*ee[2, 3]^2)/(-m^2 + 2*kk[1, 4]) - (12*c1^2*m^4*κ^2*ee[1, 4]^2*ee[2, 3]^2)/(-m^2 + 2*kk[1, 4]) + (56*c2*m^4*κ^2*ee[1, 4]^2*ee[2, 3]^2)/(3*(-m^2 + 2*kk[1, 4])) + (8*c1*c2*m^4*κ^2*ee[1, 4]^2*ee[2, 3]^2)/(-m^2 + 2*kk[1, 4]) + (32*c2^2*m^4*κ^2*ee[1, 4]^2*ee[2, 3]^2)/(3*(-m^2 + 2*kk[1, 4])) + (8*m^4*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4])/(-m^2 + 2*kk[1, 4]) - (24*c1*m^4*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4])/(-m^2 + 2*kk[1, 4]) + (18*c1^2*m^4*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4])/(-m^2 + 2*kk[1, 4]) + (8*m^4*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4])/(-m^2 + 2*kk[1, 4]) - (24*c1*m^4*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4])/(-m^2 + 2*kk[1, 4]) + (18*c1^2*m^4*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4])/(-m^2 + 2*kk[1, 4]) + (8*m^2*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 2]*ke[1, 3])/(-m^2 + 2*kk[1, 4]) - (12*c1*m^2*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 2]*ke[1, 3])/(-m^2 + 2*kk[1, 4]) - (8*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[1, 2]*ke[1, 4])/(-m^2 + 2*kk[1, 4]) + (12*c1*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[1, 2]*ke[1, 4])/(-m^2 + 2*kk[1, 4]) - (8*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[1, 3]*ke[1, 4])/(-m^2 + 2*kk[1, 4]) + (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[1, 3]*ke[1, 4])/(-m^2 + 2*kk[1, 4]) + (8*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 3]*ke[1, 4]^2)/(-m^2 + 2*kk[1, 4]) - (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 3]*ke[1, 4]^2)/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[2, 3]^2*ke[1, 4]^2*ke[2, 1]^2)/(3*(-m^2 + 2*kk[1, 4])) + (4*c1*κ^2*ee[2, 3]^2*ke[1, 4]^2*ke[2, 1]^2)/(-m^2 + 2*kk[1, 4]) + (8*c2*κ^2*ee[2, 3]^2*ke[1, 4]^2*ke[2, 1]^2)/(3*(-m^2 + 2*kk[1, 4])) + (8*m^2*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[2, 1]*ke[2, 3])/(-m^2 + 2*kk[1, 4]) - (24*c1*m^2*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[2, 1]*ke[2, 3])/(-m^2 + 2*kk[1, 4]) + (18*c1^2*m^2*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[2, 1]*ke[2, 3])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 4]*ee[2, 3]*ke[1, 2]*ke[1, 4]*ke[2, 1]*ke[2, 3])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[1, 2]*ke[1, 4]*ke[2, 1]*ke[2, 3])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[1, 2]*ee[2, 3]*ke[1, 4]^2*ke[2, 1]*ke[2, 3])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 2]*ee[2, 3]*ke[1, 4]^2*ke[2, 1]*ke[2, 3])/(-m^2 + 2*kk[1, 4]) + (8*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 4]*ke[2, 3]^2)/(-m^2 + 2*kk[1, 4]) - (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 4]*ke[2, 3]^2)/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[1, 4]^2*ke[1, 2]^2*ke[2, 3]^2)/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 2]*ee[1, 4]*ke[1, 2]*ke[1, 4]*ke[2, 3]^2)/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[1, 2]^2*ke[1, 4]^2*ke[2, 3]^2)/(-m^2 + 2*kk[1, 4]) + (8*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[2, 4])/(3*(-m^2 + 2*kk[1, 4])) + (4*c1*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[2, 4])/(-m^2 + 2*kk[1, 4]) - (12*c1^2*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[2, 4])/(-m^2 + 2*kk[1, 4]) + (16*c2*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[2, 4])/(3*(-m^2 + 2*kk[1, 4])) - (8*c1*c2*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[2, 4])/(-m^2 + 2*kk[1, 4]) + (8*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[2, 4])/(-m^2 + 2*kk[1, 4]) - (24*c1*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[2, 4])/(-m^2 + 2*kk[1, 4]) + (18*c1^2*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[2, 4])/(-m^2 + 2*kk[1, 4]) - (4*κ^2*ee[2, 3]^2*ke[1, 4]^2*ke[2, 1]*ke[3, 1])/(3*(-m^2 + 2*kk[1, 4])) + (8*c1*κ^2*ee[2, 3]^2*ke[1, 4]^2*ke[2, 1]*ke[3, 1])/(-m^2 + 2*kk[1, 4]) + (16*c2*κ^2*ee[2, 3]^2*ke[1, 4]^2*ke[2, 1]*ke[3, 1])/(3*(-m^2 + 2*kk[1, 4])) + (16*m^2*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[2, 3]*ke[3, 1])/(-m^2 + 2*kk[1, 4]) - (36*c1*m^2*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[2, 3]*ke[3, 1])/(-m^2 + 2*kk[1, 4]) + (18*c1^2*m^2*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[2, 3]*ke[3, 1])/(-m^2 + 2*kk[1, 4]) - (16*κ^2*ee[1, 4]*ee[2, 3]*ke[1, 2]*ke[1, 4]*ke[2, 3]*ke[3, 1])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[1, 2]*ke[1, 4]*ke[2, 3]*ke[3, 1])/(-m^2 + 2*kk[1, 4]) + (16*κ^2*ee[1, 2]*ee[2, 3]*ke[1, 4]^2*ke[2, 3]*ke[3, 1])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 2]*ee[2, 3]*ke[1, 4]^2*ke[2, 3]*ke[3, 1])/(-m^2 + 2*kk[1, 4]) - (4*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[3, 1])/(3*(-m^2 + 2*kk[1, 4])) + (10*c1*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[3, 1])/(-m^2 + 2*kk[1, 4]) - (12*c1^2*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[3, 1])/(-m^2 + 2*kk[1, 4]) + (16*c2*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[3, 1])/(3*(-m^2 + 2*kk[1, 4])) - (8*c1*c2*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[3, 1])/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[2, 3]^2*ke[1, 4]^2*ke[3, 1]^2)/(3*(-m^2 + 2*kk[1, 4])) + (4*c1*κ^2*ee[2, 3]^2*ke[1, 4]^2*ke[3, 1]^2)/(-m^2 + 2*kk[1, 4]) + (8*c2*κ^2*ee[2, 3]^2*ke[1, 4]^2*ke[3, 1]^2)/(3*(-m^2 + 2*kk[1, 4])) + (16*m^2*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[2, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) - (36*c1*m^2*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[2, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (18*c1^2*m^2*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[2, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) - (16*κ^2*ee[1, 4]*ee[2, 3]*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[1, 3]*ke[1, 4]*ke[2, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (16*κ^2*ee[1, 3]*ee[2, 3]*ke[1, 4]^2*ke[2, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 3]*ee[2, 3]*ke[1, 4]^2*ke[2, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (4*m^2*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (8*c1*m^2*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) - (12*c1^2*m^2*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (8*c2*m^2*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) - (8*c1*c2*m^2*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) - (8*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[2, 3]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (12*c1*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[2, 3]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) - (8*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[2, 3]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[2, 3]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 4]^2*ke[1, 2]*ke[1, 3]*ke[2, 3]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[1, 3]*ee[1, 4]*ke[1, 2]*ke[1, 4]*ke[2, 3]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[1, 2]*ee[1, 4]*ke[1, 3]*ke[1, 4]*ke[2, 3]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 2]*ee[1, 3]*ke[1, 4]^2*ke[2, 3]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[2, 3]*ke[1, 4]^2*ke[2, 1]^2*ke[2, 3]*ke[3, 2])/(m^2*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[2, 3]*ke[1, 4]^2*ke[2, 1]^2*ke[2, 3]*ke[3, 2])/(m^2*(-m^2 + 2*kk[1, 4])) + (16*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[2, 4]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) - (36*c1*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[2, 4]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (18*c1^2*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[2, 4]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (16*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) - (40*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (24*c1^2*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (8*m^2*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[3, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) - (24*c1*m^2*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[3, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (18*c1^2*m^2*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[3, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 4]*ee[2, 3]*ke[1, 3]*ke[1, 4]*ke[3, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[1, 3]*ke[1, 4]*ke[3, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[1, 3]*ee[2, 3]*ke[1, 4]^2*ke[3, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 3]*ee[2, 3]*ke[1, 4]^2*ke[3, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (16*κ^2*ee[2, 3]*ke[1, 4]^2*ke[2, 1]*ke[2, 3]*ke[3, 1]*ke[3, 2])/(m^2*(-m^2 + 2*kk[1, 4])) - (16*c1*κ^2*ee[2, 3]*ke[1, 4]^2*ke[2, 1]*ke[2, 3]*ke[3, 1]*ke[3, 2])/(m^2*(-m^2 + 2*kk[1, 4])) + (16*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) - (40*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (24*c1^2*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[2, 3]*ke[1, 4]^2*ke[2, 3]*ke[3, 1]^2*ke[3, 2])/(m^2*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[2, 3]*ke[1, 4]^2*ke[2, 3]*ke[3, 1]^2*ke[3, 2])/(m^2*(-m^2 + 2*kk[1, 4])) + (8*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[3, 4]*ke[3, 2]^2)/(-m^2 + 2*kk[1, 4]) - (12*c1*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[3, 4]*ke[3, 2]^2)/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[1, 4]^2*ke[1, 3]^2*ke[3, 2]^2)/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 3]*ee[1, 4]*ke[1, 3]*ke[1, 4]*ke[3, 2]^2)/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[1, 3]^2*ke[1, 4]^2*ke[3, 2]^2)/(-m^2 + 2*kk[1, 4]) - (4*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[3, 4])/(3*(-m^2 + 2*kk[1, 4])) + (10*c1*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[3, 4])/(-m^2 + 2*kk[1, 4]) - (12*c1^2*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[3, 4])/(-m^2 + 2*kk[1, 4]) + (16*c2*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[3, 4])/(3*(-m^2 + 2*kk[1, 4])) - (8*c1*c2*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[3, 4])/(-m^2 + 2*kk[1, 4]) + (16*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[3, 4])/(-m^2 + 2*kk[1, 4]) - (36*c1*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[3, 4])/(-m^2 + 2*kk[1, 4]) + (18*c1^2*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[3, 4])/(-m^2 + 2*kk[1, 4]) + (8*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 1]*ke[3, 4])/(3*(-m^2 + 2*kk[1, 4])) + (4*c1*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 1]*ke[3, 4])/(-m^2 + 2*kk[1, 4]) - (12*c1^2*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 1]*ke[3, 4])/(-m^2 + 2*kk[1, 4]) + (16*c2*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 1]*ke[3, 4])/(3*(-m^2 + 2*kk[1, 4])) - (8*c1*c2*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 1]*ke[3, 4])/(-m^2 + 2*kk[1, 4]) + (8*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[3, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 4]) - (24*c1*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[3, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 4]) + (18*c1^2*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[3, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 4]) + (16*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 1]*ke[2, 3]*ke[3, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 4]) - (40*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 1]*ke[2, 3]*ke[3, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 4]) + (24*c1^2*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 1]*ke[2, 3]*ke[3, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 4]) + (16*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 4]) - (40*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 4]) + (24*c1^2*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4])/(-m^2 + 2*kk[1, 4]) - (4*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) - (12*c1*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) - (8*c2*m^2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) - (8*m^2*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[1, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) + (12*c1*m^2*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[1, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) - (8*m^2*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[1, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) + (12*c1*m^2*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[1, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[2, 3]*ee[2, 4]*ke[1, 4]*ke[2, 1]*ke[2, 3]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[2, 3]*ee[2, 4]*ke[1, 4]*ke[2, 1]*ke[2, 3]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 2]*ee[2, 4]*ke[1, 4]*ke[2, 3]^2*ke[4, 1])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[2, 3]^2*ke[1, 4]*ke[2, 1]*ke[2, 4]*ke[4, 1])/(3*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[2, 3]^2*ke[1, 4]*ke[2, 1]*ke[2, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) - (16*c2*κ^2*ee[2, 3]^2*ke[1, 4]*ke[2, 1]*ke[2, 4]*ke[4, 1])/(3*(-m^2 + 2*kk[1, 4])) - (8*κ^2*ee[1, 2]*ee[2, 3]*ke[1, 4]*ke[2, 3]*ke[2, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[1, 2]*ee[2, 3]*ke[1, 4]*ke[2, 3]*ke[2, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) - (16*κ^2*ee[2, 3]*ee[2, 4]*ke[1, 4]*ke[2, 3]*ke[3, 1]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[2, 3]*ee[2, 4]*ke[1, 4]*ke[2, 3]*ke[3, 1]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[2, 3]^2*ke[1, 4]*ke[2, 4]*ke[3, 1]*ke[4, 1])/(3*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[2, 3]^2*ke[1, 4]*ke[2, 4]*ke[3, 1]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) - (16*c2*κ^2*ee[2, 3]^2*ke[1, 4]*ke[2, 4]*ke[3, 1]*ke[4, 1])/(3*(-m^2 + 2*kk[1, 4])) - (16*κ^2*ee[2, 3]*ee[3, 4]*ke[1, 4]*ke[2, 1]*ke[3, 2]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[2, 3]*ee[3, 4]*ke[1, 4]*ke[2, 1]*ke[3, 2]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[1, 3]*ee[2, 4]*ke[1, 4]*ke[2, 3]*ke[3, 2]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[1, 2]*ee[3, 4]*ke[1, 4]*ke[2, 3]*ke[3, 2]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) - (16*κ^2*ee[1, 3]*ee[2, 3]*ke[1, 4]*ke[2, 4]*ke[3, 2]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[1, 3]*ee[2, 3]*ke[1, 4]*ke[2, 4]*ke[3, 2]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) - (16*κ^2*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 2]*ke[4, 1])/(m^2*(-m^2 + 2*kk[1, 4])) + (16*c1*κ^2*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 2]*ke[4, 1])/(m^2*(-m^2 + 2*kk[1, 4])) - (8*κ^2*ee[2, 3]*ee[3, 4]*ke[1, 4]*ke[3, 1]*ke[3, 2]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[2, 3]*ee[3, 4]*ke[1, 4]*ke[3, 1]*ke[3, 2]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) - (16*κ^2*ee[2, 3]*ke[1, 4]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2]*ke[4, 1])/(m^2*(-m^2 + 2*kk[1, 4])) + (16*c1*κ^2*ee[2, 3]*ke[1, 4]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2]*ke[4, 1])/(m^2*(-m^2 + 2*kk[1, 4])) - (8*κ^2*ee[1, 3]*ee[3, 4]*ke[1, 4]*ke[3, 2]^2*ke[4, 1])/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[2, 3]^2*ke[1, 4]*ke[2, 1]*ke[3, 4]*ke[4, 1])/(3*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[2, 3]^2*ke[1, 4]*ke[2, 1]*ke[3, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) - (16*c2*κ^2*ee[2, 3]^2*ke[1, 4]*ke[2, 1]*ke[3, 4]*ke[4, 1])/(3*(-m^2 + 2*kk[1, 4])) - (16*κ^2*ee[1, 2]*ee[2, 3]*ke[1, 4]*ke[2, 3]*ke[3, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[1, 2]*ee[2, 3]*ke[1, 4]*ke[2, 3]*ke[3, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[2, 3]^2*ke[1, 4]*ke[3, 1]*ke[3, 4]*ke[4, 1])/(3*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[2, 3]^2*ke[1, 4]*ke[3, 1]*ke[3, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) - (16*c2*κ^2*ee[2, 3]^2*ke[1, 4]*ke[3, 1]*ke[3, 4]*ke[4, 1])/(3*(-m^2 + 2*kk[1, 4])) - (8*κ^2*ee[1, 3]*ee[2, 3]*ke[1, 4]*ke[3, 2]*ke[3, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[1, 3]*ee[2, 3]*ke[1, 4]*ke[3, 2]*ke[3, 4]*ke[4, 1])/(-m^2 + 2*kk[1, 4]) - (16*κ^2*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[2, 3]*ke[3, 2]*ke[3, 4]*ke[4, 1])/(m^2*(-m^2 + 2*kk[1, 4])) + (16*c1*κ^2*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[2, 3]*ke[3, 2]*ke[3, 4]*ke[4, 1])/(m^2*(-m^2 + 2*kk[1, 4])) - (16*κ^2*ee[2, 3]*ke[1, 4]*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4]*ke[4, 1])/(m^2*(-m^2 + 2*kk[1, 4])) + (16*c1*κ^2*ee[2, 3]*ke[1, 4]*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4]*ke[4, 1])/(m^2*(-m^2 + 2*kk[1, 4])) + (8*m^2*κ^2*ee[2, 3]*ee[2, 4]*ee[3, 4]*ke[4, 1]^2)/(-m^2 + 2*kk[1, 4]) - (12*c1*m^2*κ^2*ee[2, 3]*ee[2, 4]*ee[3, 4]*ke[4, 1]^2)/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[2, 4]^2*ke[2, 3]^2*ke[4, 1]^2)/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[2, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4]*ke[4, 1]^2)/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[2, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4]*ke[4, 1]^2)/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[2, 3]^2*ke[2, 4]^2*ke[4, 1]^2)/(3*(-m^2 + 2*kk[1, 4])) + (4*c1*κ^2*ee[2, 3]^2*ke[2, 4]^2*ke[4, 1]^2)/(-m^2 + 2*kk[1, 4]) + (8*c2*κ^2*ee[2, 3]^2*ke[2, 4]^2*ke[4, 1]^2)/(3*(-m^2 + 2*kk[1, 4])) - (8*κ^2*ee[2, 4]*ee[3, 4]*ke[2, 3]*ke[3, 2]*ke[4, 1]^2)/(-m^2 + 2*kk[1, 4]) + (16*κ^2*ee[2, 3]*ee[3, 4]*ke[2, 4]*ke[3, 2]*ke[4, 1]^2)/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[2, 3]*ee[3, 4]*ke[2, 4]*ke[3, 2]*ke[4, 1]^2)/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[2, 3]*ke[2, 3]*ke[2, 4]^2*ke[3, 2]*ke[4, 1]^2)/(m^2*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[2, 3]*ke[2, 3]*ke[2, 4]^2*ke[3, 2]*ke[4, 1]^2)/(m^2*(-m^2 + 2*kk[1, 4])) + (4*κ^2*ee[3, 4]^2*ke[3, 2]^2*ke[4, 1]^2)/(-m^2 + 2*kk[1, 4]) + (16*κ^2*ee[2, 3]*ee[2, 4]*ke[2, 3]*ke[3, 4]*ke[4, 1]^2)/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[2, 3]*ee[2, 4]*ke[2, 3]*ke[3, 4]*ke[4, 1]^2)/(-m^2 + 2*kk[1, 4]) - (4*κ^2*ee[2, 3]^2*ke[2, 4]*ke[3, 4]*ke[4, 1]^2)/(3*(-m^2 + 2*kk[1, 4])) + (8*c1*κ^2*ee[2, 3]^2*ke[2, 4]*ke[3, 4]*ke[4, 1]^2)/(-m^2 + 2*kk[1, 4]) + (16*c2*κ^2*ee[2, 3]^2*ke[2, 4]*ke[3, 4]*ke[4, 1]^2)/(3*(-m^2 + 2*kk[1, 4])) + (8*κ^2*ee[2, 3]*ee[3, 4]*ke[3, 2]*ke[3, 4]*ke[4, 1]^2)/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[2, 3]*ee[3, 4]*ke[3, 2]*ke[3, 4]*ke[4, 1]^2)/(-m^2 + 2*kk[1, 4]) + (16*κ^2*ee[2, 3]*ke[2, 3]*ke[2, 4]*ke[3, 2]*ke[3, 4]*ke[4, 1]^2)/(m^2*(-m^2 + 2*kk[1, 4])) - (16*c1*κ^2*ee[2, 3]*ke[2, 3]*ke[2, 4]*ke[3, 2]*ke[3, 4]*ke[4, 1]^2)/(m^2*(-m^2 + 2*kk[1, 4])) + (4*κ^2*ee[2, 3]^2*ke[3, 4]^2*ke[4, 1]^2)/(3*(-m^2 + 2*kk[1, 4])) + (4*c1*κ^2*ee[2, 3]^2*ke[3, 4]^2*ke[4, 1]^2)/(-m^2 + 2*kk[1, 4]) + (8*c2*κ^2*ee[2, 3]^2*ke[3, 4]^2*ke[4, 1]^2)/(3*(-m^2 + 2*kk[1, 4])) + (8*κ^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*ke[3, 4]^2*ke[4, 1]^2)/(m^2*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*ke[3, 4]^2*ke[4, 1]^2)/(m^2*(-m^2 + 2*kk[1, 4])) + (4*m^2*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 3]*ke[4, 2])/(-m^2 + 2*kk[1, 4]) - (6*c1*m^2*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 3]*ke[4, 2])/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[1, 4]^2*ke[1, 2]*ke[2, 3]^2*ke[4, 2])/(-m^2 + 2*kk[1, 4]) - (4*κ^2*ee[1, 4]^2*ke[1, 3]*ke[2, 3]*ke[3, 2]*ke[4, 2])/(-m^2 + 2*kk[1, 4]) - (8*m^2*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 4]) + (12*c1*m^2*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 4]*ee[2, 4]*ke[2, 3]^2*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[2, 4]*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[2, 4]*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[1, 4]*ee[3, 4]*ke[2, 3]*ke[3, 2]*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 4]) - (16*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[3, 4]*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[3, 4]*ke[4, 1]*ke[4, 2])/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[1, 4]^2*ke[2, 3]^2*ke[4, 2]^2)/(-m^2 + 2*kk[1, 4]) + (4*m^2*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 4]) - (6*c1*m^2*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 4]) - (4*κ^2*ee[1, 4]^2*ke[1, 2]*ke[2, 3]*ke[3, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[1, 4]^2*ke[1, 3]*ke[3, 2]^2*ke[4, 3])/(-m^2 + 2*kk[1, 4]) - (8*m^2*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 4]) + (12*c1*m^2*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[1, 4]*ee[2, 4]*ke[2, 3]*ke[3, 2]*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 4]) - (16*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 4]*ke[3, 2]*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 4]*ke[3, 2]*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 4]*ee[3, 4]*ke[3, 2]^2*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 4]*ee[2, 3]*ke[3, 2]*ke[3, 4]*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[3, 2]*ke[3, 4]*ke[4, 1]*ke[4, 3])/(-m^2 + 2*kk[1, 4]) + (8*m^2*κ^2*ee[1, 4]^2*ee[2, 3]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 4]) - (12*c1*m^2*κ^2*ee[1, 4]^2*ee[2, 3]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 4]^2*ke[2, 3]*ke[3, 2]*ke[4, 2]*ke[4, 3])/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[1, 4]^2*ke[3, 2]^2*ke[4, 3]^2)/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[2, 1]*kk[1, 2])/(3*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[2, 1]*kk[1, 2])/(-m^2 + 2*kk[1, 4]) - (16*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[2, 1]*kk[1, 2])/(3*(-m^2 + 2*kk[1, 4])) + (8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 2]*ke[2, 3]*kk[1, 2])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 2]*ke[2, 3]*kk[1, 2])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[2, 3]*kk[1, 2])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[2, 3]*kk[1, 2])/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[3, 1]*kk[1, 2])/(3*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[3, 1]*kk[1, 2])/(-m^2 + 2*kk[1, 4]) - (16*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[3, 1]*kk[1, 2])/(3*(-m^2 + 2*kk[1, 4])) + (16*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 3]*ke[3, 2]*kk[1, 2])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 3]*ke[3, 2]*kk[1, 2])/(-m^2 + 2*kk[1, 4]) - (16*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[3, 2]*kk[1, 2])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[3, 2]*kk[1, 2])/(-m^2 + 2*kk[1, 4]) - (16*κ^2*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[2, 3]*ke[3, 2]*kk[1, 2])/(m^2*(-m^2 + 2*kk[1, 4])) + (16*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[2, 3]*ke[3, 2]*kk[1, 2])/(m^2*(-m^2 + 2*kk[1, 4])) - (16*κ^2*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[2, 3]*ke[3, 1]*ke[3, 2]*kk[1, 2])/(m^2*(-m^2 + 2*kk[1, 4])) + (16*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[2, 3]*ke[3, 1]*ke[3, 2]*kk[1, 2])/(m^2*(-m^2 + 2*kk[1, 4])) + (4*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[4, 2]*kk[1, 2])/(-m^2 + 2*kk[1, 4]) - (6*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[4, 2]*kk[1, 2])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[3, 2]*ke[4, 3]*kk[1, 2])/(-m^2 + 2*kk[1, 4]) - (6*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[3, 2]*ke[4, 3]*kk[1, 2])/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2]^2)/(3*(-m^2 + 2*kk[1, 4])) + (4*c1*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2]^2)/(-m^2 + 2*kk[1, 4]) + (8*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2]^2)/(3*(-m^2 + 2*kk[1, 4])) + (8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[1, 2]^2)/(m^2*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[1, 2]^2)/(m^2*(-m^2 + 2*kk[1, 4])) + (4*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[2, 1]*kk[1, 3])/(3*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[2, 1]*kk[1, 3])/(-m^2 + 2*kk[1, 4]) - (16*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[2, 1]*kk[1, 3])/(3*(-m^2 + 2*kk[1, 4])) + (16*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 2]*ke[2, 3]*kk[1, 3])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 2]*ke[2, 3]*kk[1, 3])/(-m^2 + 2*kk[1, 4]) - (16*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[2, 3]*kk[1, 3])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[2, 3]*kk[1, 3])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[3, 1]*kk[1, 3])/(3*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[3, 1]*kk[1, 3])/(-m^2 + 2*kk[1, 4]) - (16*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[3, 1]*kk[1, 3])/(3*(-m^2 + 2*kk[1, 4])) + (8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 3]*ke[3, 2]*kk[1, 3])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 3]*ke[3, 2]*kk[1, 3])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[3, 2]*kk[1, 3])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[3, 2]*kk[1, 3])/(-m^2 + 2*kk[1, 4]) - (16*κ^2*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[2, 3]*ke[3, 2]*kk[1, 3])/(m^2*(-m^2 + 2*kk[1, 4])) + (16*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[2, 1]*ke[2, 3]*ke[3, 2]*kk[1, 3])/(m^2*(-m^2 + 2*kk[1, 4])) - (16*κ^2*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[2, 3]*ke[3, 1]*ke[3, 2]*kk[1, 3])/(m^2*(-m^2 + 2*kk[1, 4])) + (16*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[2, 3]*ke[3, 1]*ke[3, 2]*kk[1, 3])/(m^2*(-m^2 + 2*kk[1, 4])) + (8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[4, 2]*kk[1, 3])/(-m^2 + 2*kk[1, 4]) - (6*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[4, 2]*kk[1, 3])/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[1, 4]^2*ee[2, 3]*ke[3, 2]*ke[4, 3]*kk[1, 3])/(-m^2 + 2*kk[1, 4]) - (6*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[3, 2]*ke[4, 3]*kk[1, 3])/(-m^2 + 2*kk[1, 4]) - (4*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2]*kk[1, 3])/(3*(-m^2 + 2*kk[1, 4])) + (8*c1*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2]*kk[1, 3])/(-m^2 + 2*kk[1, 4]) + (16*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2]*kk[1, 3])/(3*(-m^2 + 2*kk[1, 4])) + (16*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[1, 2]*kk[1, 3])/(m^2*(-m^2 + 2*kk[1, 4])) - (16*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[1, 2]*kk[1, 3])/(m^2*(-m^2 + 2*kk[1, 4])) + (4*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 3]^2)/(3*(-m^2 + 2*kk[1, 4])) + (4*c1*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 3]^2)/(-m^2 + 2*kk[1, 4]) + (8*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 3]^2)/(3*(-m^2 + 2*kk[1, 4])) + (8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[1, 3]^2)/(m^2*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[1, 3]^2)/(m^2*(-m^2 + 2*kk[1, 4])) + (6*m^2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 4])/(-m^2 + 2*kk[1, 4]) + (18*c1*m^2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 4])/(-m^2 + 2*kk[1, 4]) + (12*c2*m^2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 4])/(-m^2 + 2*kk[1, 4]) + (8*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) - (12*c1*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) + (8*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) - (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[2, 1]*ke[2, 3]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[2, 1]*ke[2, 3]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 4]*ke[2, 3]^2*kk[1, 4])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[2, 4]*kk[1, 4])/(3*(-m^2 + 2*kk[1, 4])) + (8*c1*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[2, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) + (16*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[2, 4]*kk[1, 4])/(3*(-m^2 + 2*kk[1, 4])) + (8*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[2, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[2, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) + (16*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[2, 3]*ke[3, 1]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[2, 3]*ke[3, 1]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) - (4*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[3, 1]*kk[1, 4])/(3*(-m^2 + 2*kk[1, 4])) + (8*c1*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[3, 1]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) + (16*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[3, 1]*kk[1, 4])/(3*(-m^2 + 2*kk[1, 4])) + (16*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[2, 1]*ke[3, 2]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[2, 1]*ke[3, 2]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[2, 3]*ke[3, 2]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[2, 3]*ke[3, 2]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) + (16*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[2, 4]*ke[3, 2]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[2, 4]*ke[3, 2]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) + (16*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 2]*kk[1, 4])/(m^2*(-m^2 + 2*kk[1, 4])) - (16*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 2]*kk[1, 4])/(m^2*(-m^2 + 2*kk[1, 4])) + (8*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[3, 1]*ke[3, 2]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[3, 1]*ke[3, 2]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) + (16*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2]*kk[1, 4])/(m^2*(-m^2 + 2*kk[1, 4])) - (16*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2]*kk[1, 4])/(m^2*(-m^2 + 2*kk[1, 4])) + (8*κ^2*ee[1, 3]*ee[1, 4]*ee[3, 4]*ke[3, 2]^2*kk[1, 4])/(-m^2 + 2*kk[1, 4]) - (4*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[3, 4]*kk[1, 4])/(3*(-m^2 + 2*kk[1, 4])) + (8*c1*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[3, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) + (16*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[3, 4]*kk[1, 4])/(3*(-m^2 + 2*kk[1, 4])) + (16*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[3, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[3, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 1]*ke[3, 4]*kk[1, 4])/(3*(-m^2 + 2*kk[1, 4])) + (8*c1*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 1]*ke[3, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) + (16*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 1]*ke[3, 4]*kk[1, 4])/(3*(-m^2 + 2*kk[1, 4])) + (8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[3, 2]*ke[3, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[3, 2]*ke[3, 4]*kk[1, 4])/(-m^2 + 2*kk[1, 4]) + (16*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 1]*ke[2, 3]*ke[3, 2]*ke[3, 4]*kk[1, 4])/(m^2*(-m^2 + 2*kk[1, 4])) - (16*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 1]*ke[2, 3]*ke[3, 2]*ke[3, 4]*kk[1, 4])/(m^2*(-m^2 + 2*kk[1, 4])) + (16*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4]*kk[1, 4])/(m^2*(-m^2 + 2*kk[1, 4])) - (16*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4]*kk[1, 4])/(m^2*(-m^2 + 2*kk[1, 4])) + 6*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 3] - 24*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4]*kk[2, 3] + 4*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 3] - 24*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4]*kk[2, 3] - 24*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4]*kk[2, 3] + 4*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[2, 3] - (8*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[3, 2]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[3, 2]*kk[2, 3])/(-m^2 + 2*kk[1, 2]) - (16*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[3, 2]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 2])) + (4*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 3]*ke[3, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 2]) - (6*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 3]*ke[3, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[2, 1]*ke[3, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[2, 1]*ke[3, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 3]*ke[3, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 3]*ke[3, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 2]) + (4*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[4, 2]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[4, 2]*kk[2, 3])/(-m^2 + 2*kk[1, 2]) - (16*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[4, 2]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 4]*ke[4, 3]*kk[2, 3])/(-m^2 + 2*kk[1, 2]) - (6*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 4]*ke[4, 3]*kk[2, 3])/(-m^2 + 2*kk[1, 2]) - (16*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[2, 1]*ke[4, 3]*kk[2, 3])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[2, 1]*ke[4, 3]*kk[2, 3])/(-m^2 + 2*kk[1, 2]) + (16*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 4]*ke[4, 3]*kk[2, 3])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 4]*ke[4, 3]*kk[2, 3])/(-m^2 + 2*kk[1, 2]) - (16*κ^2*ee[1, 2]*ee[3, 4]*ke[2, 1]*ke[3, 2]*ke[3, 4]*ke[4, 3]*kk[2, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (16*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[2, 1]*ke[3, 2]*ke[3, 4]*ke[4, 3]*kk[2, 3])/(m^2*(-m^2 + 2*kk[1, 2])) - (16*κ^2*ee[1, 2]*ee[3, 4]*ke[2, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3]*kk[2, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (16*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[2, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3]*kk[2, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (4*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 2])) + (4*c1*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3]*kk[2, 3])/(-m^2 + 2*kk[1, 2]) + (8*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[1, 3]*kk[2, 3])/(m^2*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[1, 3]*kk[2, 3])/(m^2*(-m^2 + 2*kk[1, 2])) + (4*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 2]*ke[2, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 3]) - (6*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 2]*ke[2, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[3, 1]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[3, 1]*kk[2, 3])/(-m^2 + 2*kk[1, 3]) - (16*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[3, 1]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 3])) - (8*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[2, 4]*ke[3, 1]*kk[2, 3])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[2, 4]*ke[3, 1]*kk[2, 3])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[3, 2]*kk[2, 3])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[3, 2]*kk[2, 3])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 4]*ke[4, 2]*kk[2, 3])/(-m^2 + 2*kk[1, 3]) - (6*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 4]*ke[4, 2]*kk[2, 3])/(-m^2 + 2*kk[1, 3]) - (16*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[3, 1]*ke[4, 2]*kk[2, 3])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[3, 1]*ke[4, 2]*kk[2, 3])/(-m^2 + 2*kk[1, 3]) - (16*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[4, 2]*kk[2, 3])/(m^2*(-m^2 + 2*kk[1, 3])) + (16*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[4, 2]*kk[2, 3])/(m^2*(-m^2 + 2*kk[1, 3])) + (16*κ^2*ee[1, 3]^2*ee[2, 4]*ke[3, 4]*ke[4, 2]*kk[2, 3])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[3, 4]*ke[4, 2]*kk[2, 3])/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[1, 3]*ee[2, 4]^2*ke[3, 1]*ke[4, 3]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[1, 3]*ee[2, 4]^2*ke[3, 1]*ke[4, 3]*kk[2, 3])/(-m^2 + 2*kk[1, 3]) - (16*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[3, 1]*ke[4, 3]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 3])) - (16*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 4]*ke[3, 1]*ke[4, 2]*ke[4, 3]*kk[2, 3])/(m^2*(-m^2 + 2*kk[1, 3])) + (16*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 4]*ke[3, 1]*ke[4, 2]*ke[4, 3]*kk[2, 3])/(m^2*(-m^2 + 2*kk[1, 3])) + (4*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 3])) + (4*c1*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2]*kk[2, 3])/(-m^2 + 2*kk[1, 3]) + (8*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[1, 2]*kk[2, 3])/(m^2*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[1, 2]*kk[2, 3])/(m^2*(-m^2 + 2*kk[1, 3])) - (2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 4]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 2])) + (4*c1*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 2]) + (8*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 4]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[1, 4]*kk[2, 3])/(m^2*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[1, 4]*kk[2, 3])/(m^2*(-m^2 + 2*kk[1, 2])) - (2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 4]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 3])) + (4*c1*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 3]) + (8*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 4]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[1, 4]*kk[2, 3])/(m^2*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[1, 4]*kk[2, 3])/(m^2*(-m^2 + 2*kk[1, 3])) - (50*m^2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 3])/(3*(-m^2 + 2*kk[1, 4])) - (14*c1*m^2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (140*c2*m^2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 3])/(3*(-m^2 + 2*kk[1, 4])) - (16*c1*c2*m^2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (80*c2^2*m^2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 3])/(3*(-m^2 + 2*kk[1, 4])) + (8*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (12*c1*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) + (8*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 2]*ke[1, 3]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ke[1, 2]*ke[1, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ke[1, 3]*ke[1, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 3]*ke[1, 4]^2*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (20*κ^2*ee[2, 3]^2*ke[1, 4]^2*ke[2, 1]^2*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (16*c2*κ^2*ee[2, 3]^2*ke[1, 4]^2*ke[2, 1]^2*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (40*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[2, 4]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 4])) + (20*c1*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[2, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (32*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[2, 4]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 4])) + (16*c1*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[2, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (40*κ^2*ee[2, 3]^2*ke[1, 4]^2*ke[2, 1]*ke[3, 1]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (32*c2*κ^2*ee[2, 3]^2*ke[1, 4]^2*ke[2, 1]*ke[3, 1]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (40*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[3, 1]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 4])) + (20*c1*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[3, 1]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (32*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[3, 1]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 4])) + (16*c1*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[3, 1]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (20*κ^2*ee[2, 3]^2*ke[1, 4]^2*ke[3, 1]^2*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (16*c2*κ^2*ee[2, 3]^2*ke[1, 4]^2*ke[3, 1]^2*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) + (8*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (16*c2*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) + (16*c1*c2*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (40*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[3, 4]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 4])) + (20*c1*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[3, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (32*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[3, 4]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 4])) + (16*c1*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[3, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (40*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 1]*ke[3, 4]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 4])) + (20*c1*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 1]*ke[3, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (32*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 1]*ke[3, 4]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 4])) + (16*c1*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 1]*ke[3, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) + (80*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[4, 1]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 4])) + (8*c1*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[4, 1]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) + (64*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[4, 1]*kk[2, 3])/(3*(-m^2 + 2*kk[1, 4])) - (8*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[1, 4]*ke[4, 1]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[1, 4]*ke[4, 1]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) + (40*κ^2*ee[2, 3]^2*ke[1, 4]*ke[2, 1]*ke[2, 4]*ke[4, 1]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (32*c2*κ^2*ee[2, 3]^2*ke[1, 4]*ke[2, 1]*ke[2, 4]*ke[4, 1]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (40*κ^2*ee[2, 3]^2*ke[1, 4]*ke[2, 4]*ke[3, 1]*ke[4, 1]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (32*c2*κ^2*ee[2, 3]^2*ke[1, 4]*ke[2, 4]*ke[3, 1]*ke[4, 1]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (16*κ^2*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[2, 3]*ke[3, 2]*ke[4, 1]*kk[2, 3])/(m^2*(-m^2 + 2*kk[1, 4])) - (16*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[1, 4]*ke[2, 3]*ke[3, 2]*ke[4, 1]*kk[2, 3])/(m^2*(-m^2 + 2*kk[1, 4])) + (40*κ^2*ee[2, 3]^2*ke[1, 4]*ke[2, 1]*ke[3, 4]*ke[4, 1]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (32*c2*κ^2*ee[2, 3]^2*ke[1, 4]*ke[2, 1]*ke[3, 4]*ke[4, 1]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (40*κ^2*ee[2, 3]^2*ke[1, 4]*ke[3, 1]*ke[3, 4]*ke[4, 1]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (32*c2*κ^2*ee[2, 3]^2*ke[1, 4]*ke[3, 1]*ke[3, 4]*ke[4, 1]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (8*κ^2*ee[2, 3]*ee[2, 4]*ee[3, 4]*ke[4, 1]^2*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (20*κ^2*ee[2, 3]^2*ke[2, 4]^2*ke[4, 1]^2*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (16*c2*κ^2*ee[2, 3]^2*ke[2, 4]^2*ke[4, 1]^2*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (40*κ^2*ee[2, 3]^2*ke[2, 4]*ke[3, 4]*ke[4, 1]^2*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (32*c2*κ^2*ee[2, 3]^2*ke[2, 4]*ke[3, 4]*ke[4, 1]^2*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (20*κ^2*ee[2, 3]^2*ke[3, 4]^2*ke[4, 1]^2*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (16*c2*κ^2*ee[2, 3]^2*ke[3, 4]^2*ke[4, 1]^2*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (4*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 3]*ke[4, 2]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[4, 1]*ke[4, 2]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 2]*ke[4, 3]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[4, 1]*ke[4, 3]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[4, 2]*ke[4, 3]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) + (40*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[2, 1]*kk[1, 2]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (32*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[2, 1]*kk[1, 2]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (40*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[3, 1]*kk[1, 2]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (32*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[3, 1]*kk[1, 2]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (20*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2]^2*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (16*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2]^2*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (40*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[2, 1]*kk[1, 3]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (32*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[2, 1]*kk[1, 3]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (40*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[3, 1]*kk[1, 3]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (32*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[3, 1]*kk[1, 3]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (40*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2]*kk[1, 3]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (32*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2]*kk[1, 3]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (20*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 3]^2*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (16*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 3]^2*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (40*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (32*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4]*kk[1, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4]*kk[1, 4]*kk[2, 3])/(-m^2 + 2*kk[1, 4]) - (40*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[2, 4]*kk[1, 4]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (32*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[2, 4]*kk[1, 4]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (40*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[3, 1]*kk[1, 4]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (32*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[3, 1]*kk[1, 4]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (24*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[1, 4]*kk[2, 3])/(m^2*(-m^2 + 2*kk[1, 4])) + (24*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[1, 4]*kk[2, 3])/(m^2*(-m^2 + 2*kk[1, 4])) - (40*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[3, 4]*kk[1, 4]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (32*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 1]*ke[3, 4]*kk[1, 4]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (40*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 1]*ke[3, 4]*kk[1, 4]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (32*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 1]*ke[3, 4]*kk[1, 4]*kk[2, 3])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (4*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[2, 3]^2)/(3*(-m^2 + 2*kk[1, 2])) + (4*c1*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[2, 3]^2)/(-m^2 + 2*kk[1, 2]) + (8*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[2, 3]^2)/(3*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[2, 3]^2)/(m^2*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[2, 3]^2)/(m^2*(-m^2 + 2*kk[1, 2])) + (4*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 3]^2)/(3*(-m^2 + 2*kk[1, 3])) + (4*c1*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 3]^2)/(-m^2 + 2*kk[1, 3]) + (8*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 3]^2)/(3*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[2, 3]^2)/(m^2*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[2, 3]^2)/(m^2*(-m^2 + 2*kk[1, 3])) + (20*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 3]^2)/(3*(-m^2 + 2*kk[1, 4])) + (56*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 3]^2)/(3*(-m^2 + 2*kk[1, 4])) + (32*c2^2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 3]^2)/(3*(-m^2 + 2*kk[1, 4])) - (40*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[4, 1]*kk[2, 3]^2)/(3*m^2*(-m^2 + 2*kk[1, 4])) - (32*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[1, 4]*ke[4, 1]*kk[2, 3]^2)/(3*m^2*(-m^2 + 2*kk[1, 4])) + (20*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 4]*kk[2, 3]^2)/(m^2*(-m^2 + 2*kk[1, 4])) + (16*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 4]*kk[2, 3]^2)/(m^2*(-m^2 + 2*kk[1, 4])) + 4*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 4] - 24*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4]*kk[2, 4] + 6*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 4] - 24*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4]*kk[2, 4] - 24*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4]*kk[2, 4] + 4*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[2, 4] + (4*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[3, 2]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[3, 2]*kk[2, 4])/(-m^2 + 2*kk[1, 2]) - (16*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[3, 2]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 3]*ke[3, 4]*kk[2, 4])/(-m^2 + 2*kk[1, 2]) - (6*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 3]*ke[3, 4]*kk[2, 4])/(-m^2 + 2*kk[1, 2]) - (16*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[2, 1]*ke[3, 4]*kk[2, 4])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[2, 1]*ke[3, 4]*kk[2, 4])/(-m^2 + 2*kk[1, 2]) + (16*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 3]*ke[3, 4]*kk[2, 4])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 3]*ke[3, 4]*kk[2, 4])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[4, 2]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[4, 2]*kk[2, 4])/(-m^2 + 2*kk[1, 2]) - (16*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[4, 2]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 2])) + (4*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 4]*ke[4, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 2]) - (6*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 4]*ke[4, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[2, 1]*ke[4, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 2]) + (12*c1*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[2, 1]*ke[4, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 4]*ke[4, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 4]*ke[4, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 2]) - (16*κ^2*ee[1, 2]*ee[3, 4]*ke[2, 1]*ke[3, 2]*ke[3, 4]*ke[4, 3]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 2])) + (16*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[2, 1]*ke[3, 2]*ke[3, 4]*ke[4, 3]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 2])) - (16*κ^2*ee[1, 2]*ee[3, 4]*ke[2, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 2])) + (16*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[2, 1]*ke[3, 4]*ke[4, 2]*ke[4, 3]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 2])) - (2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 2])) + (4*c1*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 2]) + (8*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[1, 3]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[1, 3]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 2])) + (8*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (12*c1*m^2*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (50*m^2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 4])/(3*(-m^2 + 2*kk[1, 3])) - (14*c1*m^2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (140*c2*m^2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 4])/(3*(-m^2 + 2*kk[1, 3])) - (16*c1*c2*m^2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (80*c2^2*m^2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 4])/(3*(-m^2 + 2*kk[1, 3])) + (8*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 4]*ke[1, 2]*ke[1, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 4]*ke[1, 3]^2*kk[2, 4])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 2]*ke[1, 4]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[1, 4]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (20*κ^2*ee[2, 4]^2*ke[1, 3]^2*ke[2, 1]^2*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (16*c2*κ^2*ee[2, 4]^2*ke[1, 3]^2*ke[2, 1]^2*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (40*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[2, 3]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 3])) + (20*c1*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[2, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (32*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[2, 3]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 3])) + (16*c1*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[2, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[1, 3]*ke[3, 1]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) + (80*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[3, 1]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 3])) + (8*c1*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[3, 1]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) + (64*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[3, 1]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 3])) - (8*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[1, 3]*ke[3, 1]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) + (40*κ^2*ee[2, 4]^2*ke[1, 3]*ke[2, 1]*ke[2, 3]*ke[3, 1]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (32*c2*κ^2*ee[2, 4]^2*ke[1, 3]*ke[2, 1]*ke[2, 3]*ke[3, 1]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[2, 3]*ee[2, 4]*ee[3, 4]*ke[3, 1]^2*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (20*κ^2*ee[2, 4]^2*ke[2, 3]^2*ke[3, 1]^2*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (16*c2*κ^2*ee[2, 4]^2*ke[2, 3]^2*ke[3, 1]^2*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (4*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 4]*ke[3, 2]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[3, 1]*ke[3, 2]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 2]*ke[3, 4]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[3, 1]*ke[3, 4]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[3, 2]*ke[3, 4]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (40*κ^2*ee[2, 4]^2*ke[1, 3]^2*ke[2, 1]*ke[4, 1]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (32*c2*κ^2*ee[2, 4]^2*ke[1, 3]^2*ke[2, 1]*ke[4, 1]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (40*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[4, 1]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 3])) + (20*c1*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[4, 1]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (32*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[4, 1]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 3])) + (16*c1*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[4, 1]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) + (40*κ^2*ee[2, 4]^2*ke[1, 3]*ke[2, 3]*ke[3, 1]*ke[4, 1]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (32*c2*κ^2*ee[2, 4]^2*ke[1, 3]*ke[2, 3]*ke[3, 1]*ke[4, 1]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (20*κ^2*ee[2, 4]^2*ke[1, 3]^2*ke[4, 1]^2*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (16*c2*κ^2*ee[2, 4]^2*ke[1, 3]^2*ke[4, 1]^2*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) + (8*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (16*c2*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) + (16*c1*c2*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) + (16*κ^2*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[4, 2]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 3])) - (16*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[4, 2]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 3])) - (40*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[4, 3]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 3])) + (20*c1*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[4, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (32*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[4, 3]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 3])) + (16*c1*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[4, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) + (40*κ^2*ee[2, 4]^2*ke[1, 3]*ke[2, 1]*ke[3, 1]*ke[4, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (32*c2*κ^2*ee[2, 4]^2*ke[1, 3]*ke[2, 1]*ke[3, 1]*ke[4, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (40*κ^2*ee[2, 4]^2*ke[2, 3]*ke[3, 1]^2*ke[4, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (32*c2*κ^2*ee[2, 4]^2*ke[2, 3]*ke[3, 1]^2*ke[4, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (40*κ^2*ee[1, 3]*ee[2, 4]^2*ke[4, 1]*ke[4, 3]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 3])) + (20*c1*κ^2*ee[1, 3]*ee[2, 4]^2*ke[4, 1]*ke[4, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (32*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[4, 1]*ke[4, 3]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 3])) + (16*c1*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[4, 1]*ke[4, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) + (40*κ^2*ee[2, 4]^2*ke[1, 3]*ke[3, 1]*ke[4, 1]*ke[4, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (32*c2*κ^2*ee[2, 4]^2*ke[1, 3]*ke[3, 1]*ke[4, 1]*ke[4, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (20*κ^2*ee[2, 4]^2*ke[3, 1]^2*ke[4, 3]^2*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (16*c2*κ^2*ee[2, 4]^2*ke[3, 1]^2*ke[4, 3]^2*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (40*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[2, 1]*kk[1, 2]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (32*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[2, 1]*kk[1, 2]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (40*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[4, 1]*kk[1, 2]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (32*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[4, 1]*kk[1, 2]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (20*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2]^2*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (16*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2]^2*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4]*kk[1, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (40*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (32*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) + (8*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4]*kk[1, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 3]) - (40*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[2, 3]*kk[1, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (32*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[2, 3]*kk[1, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (40*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[4, 1]*kk[1, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (32*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[4, 1]*kk[1, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (24*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[1, 3]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 3])) + (24*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[1, 3]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 3])) - (40*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[4, 3]*kk[1, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (32*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 1]*ke[4, 3]*kk[1, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (40*κ^2*ee[1, 3]*ee[2, 4]^2*ke[4, 1]*ke[4, 3]*kk[1, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (32*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[4, 1]*ke[4, 3]*kk[1, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (4*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 4]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 2])) + (4*c1*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 4]*kk[2, 4])/(-m^2 + 2*kk[1, 2]) + (8*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 4]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[1, 4]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[1, 4]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 2])) + (40*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[2, 1]*kk[1, 4]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (32*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[2, 1]*kk[1, 4]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (40*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[4, 1]*kk[1, 4]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (32*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[4, 1]*kk[1, 4]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (40*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2]*kk[1, 4]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (32*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2]*kk[1, 4]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (20*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 4]^2*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (16*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 4]^2*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (4*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 2]*ke[2, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 4]) - (6*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 2]*ke[2, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 3]*ke[3, 2]*kk[2, 4])/(-m^2 + 2*kk[1, 4]) - (6*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 3]*ke[3, 2]*kk[2, 4])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[2, 3]*ke[4, 1]*kk[2, 4])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[2, 3]*ke[4, 1]*kk[2, 4])/(-m^2 + 2*kk[1, 4]) - (8*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[4, 1]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[4, 1]*kk[2, 4])/(-m^2 + 2*kk[1, 4]) - (16*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[4, 1]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 4])) - (16*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[3, 2]*ke[4, 1]*kk[2, 4])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[3, 2]*ke[4, 1]*kk[2, 4])/(-m^2 + 2*kk[1, 4]) - (16*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[2, 4]*ke[3, 2]*ke[4, 1]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 4])) + (16*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[2, 4]*ke[3, 2]*ke[4, 1]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 4])) + (4*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 4]*ke[4, 1]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 4]*ke[4, 1]*kk[2, 4])/(-m^2 + 2*kk[1, 4]) - (16*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 4]*ke[4, 1]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 4])) - (16*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[3, 2]*ke[3, 4]*ke[4, 1]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 4])) + (16*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[3, 2]*ke[3, 4]*ke[4, 1]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 4])) + (8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[4, 2]*kk[2, 4])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[4, 2]*kk[2, 4])/(-m^2 + 2*kk[1, 4]) + (16*κ^2*ee[1, 4]^2*ee[2, 3]*ke[3, 2]*ke[4, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[3, 2]*ke[4, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 4])) + (4*c1*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2]*kk[2, 4])/(-m^2 + 2*kk[1, 4]) + (8*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 4])) + (8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[1, 2]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[1, 2]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 4])) - (2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 3]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 4])) + (4*c1*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 4]) + (8*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 3]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 4])) + (8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[1, 3]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[1, 3]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 4])) - (4*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[2, 3]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 2])) + (8*c1*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[2, 3]*kk[2, 4])/(-m^2 + 2*kk[1, 2]) + (16*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[2, 3]*kk[2, 4])/(3*(-m^2 + 2*kk[1, 2])) + (16*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[2, 3]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 2])) - (16*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[2, 3]*kk[2, 4])/(m^2*(-m^2 + 2*kk[1, 2])) + (40*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[3, 1]*kk[2, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (32*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[3, 1]*kk[2, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (40*κ^2*ee[1, 3]*ee[2, 4]^2*ke[3, 1]*ke[4, 3]*kk[2, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (32*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[3, 1]*ke[4, 3]*kk[2, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (20*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2]*kk[2, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (16*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2]*kk[2, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (20*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 4]*kk[2, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (16*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 4]*kk[2, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (40*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[4, 1]*kk[2, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (32*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[4, 1]*kk[2, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (40*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 4]*ke[4, 1]*kk[2, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (32*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 4]*ke[4, 1]*kk[2, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (20*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2]*kk[2, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (16*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2]*kk[2, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (20*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 3]*kk[2, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (16*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 3]*kk[2, 3]*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (20*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 3]^2*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (16*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 3]^2*kk[2, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (4*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[2, 4]^2)/(3*(-m^2 + 2*kk[1, 2])) + (4*c1*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[2, 4]^2)/(-m^2 + 2*kk[1, 2]) + (8*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[2, 4]^2)/(3*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[2, 4]^2)/(m^2*(-m^2 + 2*kk[1, 2])) - (8*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[2, 4]^2)/(m^2*(-m^2 + 2*kk[1, 2])) + (20*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 4]^2)/(3*(-m^2 + 2*kk[1, 3])) + (56*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 4]^2)/(3*(-m^2 + 2*kk[1, 3])) + (32*c2^2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 4]^2)/(3*(-m^2 + 2*kk[1, 3])) - (40*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[3, 1]*kk[2, 4]^2)/(3*m^2*(-m^2 + 2*kk[1, 3])) - (32*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[1, 3]*ke[3, 1]*kk[2, 4]^2)/(3*m^2*(-m^2 + 2*kk[1, 3])) + (20*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 3]*kk[2, 4]^2)/(m^2*(-m^2 + 2*kk[1, 3])) + (16*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 3]*kk[2, 4]^2)/(m^2*(-m^2 + 2*kk[1, 3])) + (4*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 4]^2)/(3*(-m^2 + 2*kk[1, 4])) + (4*c1*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 4]^2)/(-m^2 + 2*kk[1, 4]) + (8*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 4]^2)/(3*(-m^2 + 2*kk[1, 4])) + (8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[2, 4]^2)/(m^2*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[2, 4]^2)/(m^2*(-m^2 + 2*kk[1, 4])) - (20*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 3]*kk[2, 4]^2)/(3*m^2*(-m^2 + 2*kk[1, 4])) - (16*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 3]*kk[2, 4]^2)/(3*m^2*(-m^2 + 2*kk[1, 4])) + 4*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[3, 4] - 24*κ^2*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4]*kk[3, 4] + 4*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[3, 4] - 24*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4]*kk[3, 4] - 24*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4]*kk[3, 4] + 6*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[3, 4] + (8*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) + (8*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (12*c1*m^2*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (50*m^2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[3, 4])/(3*(-m^2 + 2*kk[1, 2])) - (14*c1*m^2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (140*c2*m^2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[3, 4])/(3*(-m^2 + 2*kk[1, 2])) - (16*c1*c2*m^2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (80*c2^2*m^2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[3, 4])/(3*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[1, 3]*ee[1, 4]*ee[3, 4]*ke[1, 2]^2*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 2]*ee[1, 4]*ee[3, 4]*ke[1, 2]*ke[1, 3]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 2]*ee[1, 3]*ee[3, 4]*ke[1, 2]*ke[1, 4]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 3]*ke[1, 4]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[1, 2]*ke[2, 1]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) + (80*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 2])) + (8*c1*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) + (64*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[2, 3]*ee[2, 4]*ee[3, 4]*ke[2, 1]^2*kk[3, 4])/(-m^2 + 2*kk[1, 2]) + (4*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 4]*ke[2, 3]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 2]*ee[2, 4]*ee[3, 4]*ke[2, 1]*ke[2, 3]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) + (4*κ^2*ee[1, 2]^2*ee[3, 4]*ke[1, 3]*ke[2, 4]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (8*κ^2*ee[1, 2]*ee[2, 3]*ee[3, 4]*ke[2, 1]*ke[2, 4]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[2, 3]*ke[2, 4]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (20*κ^2*ee[3, 4]^2*ke[1, 2]^2*ke[3, 1]^2*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (16*c2*κ^2*ee[3, 4]^2*ke[1, 2]^2*ke[3, 1]^2*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (40*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[3, 2]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 2])) + (20*c1*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[3, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (32*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[3, 2]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 2])) + (16*c1*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[3, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) + (40*κ^2*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*ke[3, 1]*ke[3, 2]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (32*c2*κ^2*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*ke[3, 1]*ke[3, 2]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (20*κ^2*ee[3, 4]^2*ke[2, 1]^2*ke[3, 2]^2*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (16*c2*κ^2*ee[3, 4]^2*ke[2, 1]^2*ke[3, 2]^2*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (40*κ^2*ee[3, 4]^2*ke[1, 2]^2*ke[3, 1]*ke[4, 1]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (32*c2*κ^2*ee[3, 4]^2*ke[1, 2]^2*ke[3, 1]*ke[4, 1]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (40*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 2]*ke[4, 1]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 2])) + (20*c1*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 2]*ke[4, 1]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (32*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 2]*ke[4, 1]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 2])) + (16*c1*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 2]*ke[4, 1]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) + (40*κ^2*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*ke[3, 2]*ke[4, 1]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (32*c2*κ^2*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*ke[3, 2]*ke[4, 1]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (20*κ^2*ee[3, 4]^2*ke[1, 2]^2*ke[4, 1]^2*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (16*c2*κ^2*ee[3, 4]^2*ke[1, 2]^2*ke[4, 1]^2*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (40*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[4, 2]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 2])) + (20*c1*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[4, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (32*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[4, 2]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 2])) + (16*c1*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[4, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) + (40*κ^2*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*ke[3, 1]*ke[4, 2]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (32*c2*κ^2*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*ke[3, 1]*ke[4, 2]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (40*κ^2*ee[3, 4]^2*ke[2, 1]^2*ke[3, 2]*ke[4, 2]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (32*c2*κ^2*ee[3, 4]^2*ke[2, 1]^2*ke[3, 2]*ke[4, 2]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (40*κ^2*ee[1, 2]*ee[3, 4]^2*ke[4, 1]*ke[4, 2]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 2])) + (20*c1*κ^2*ee[1, 2]*ee[3, 4]^2*ke[4, 1]*ke[4, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (32*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[4, 1]*ke[4, 2]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 2])) + (16*c1*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[4, 1]*ke[4, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) + (40*κ^2*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*ke[4, 1]*ke[4, 2]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (32*c2*κ^2*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*ke[4, 1]*ke[4, 2]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (20*κ^2*ee[3, 4]^2*ke[2, 1]^2*ke[4, 2]^2*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (16*c2*κ^2*ee[3, 4]^2*ke[2, 1]^2*ke[4, 2]^2*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (8*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) + (8*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (16*c2*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) + (16*c1*c2*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) + (16*κ^2*ee[1, 2]*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 4]*ke[4, 3]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 2])) - (16*c1*κ^2*ee[1, 2]*ee[3, 4]*ke[1, 2]*ke[2, 1]*ke[3, 4]*ke[4, 3]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4]*kk[1, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) + (8*κ^2*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4]*kk[1, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (40*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (12*c1*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (32*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 2]) - (40*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[3, 2]*kk[1, 2]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (32*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[3, 2]*kk[1, 2]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (40*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 2]*ke[4, 1]*kk[1, 2]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (32*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 2]*ke[4, 1]*kk[1, 2]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (40*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[4, 2]*kk[1, 2]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (32*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[3, 1]*ke[4, 2]*kk[1, 2]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (40*κ^2*ee[1, 2]*ee[3, 4]^2*ke[4, 1]*ke[4, 2]*kk[1, 2]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (32*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[4, 1]*ke[4, 2]*kk[1, 2]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (24*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[1, 2]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 2])) + (24*c1*κ^2*ee[1, 2]^2*ee[3, 4]*ke[3, 4]*ke[4, 3]*kk[1, 2]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 2])) + (40*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[3, 1]*kk[1, 3]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (32*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[3, 1]*kk[1, 3]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (40*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[4, 1]*kk[1, 3]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (32*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[4, 1]*kk[1, 3]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (20*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3]^2*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (16*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3]^2*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 2]*ke[2, 4]*kk[3, 4])/(-m^2 + 2*kk[1, 3]) - (6*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 2]*ke[2, 4]*kk[3, 4])/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[3, 1]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[3, 1]*kk[3, 4])/(-m^2 + 2*kk[1, 3]) - (16*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[3, 1]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 3])) - (16*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[2, 4]*ke[3, 1]*kk[3, 4])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[1, 3]*ee[2, 3]*ee[2, 4]*ke[2, 4]*ke[3, 1]*kk[3, 4])/(-m^2 + 2*kk[1, 3]) + (16*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[3, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[3, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 3]) + (4*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 4]*ke[4, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 3]) - (6*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[1, 4]*ke[4, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[3, 1]*ke[4, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 3]) + (12*c1*κ^2*ee[1, 3]*ee[2, 4]*ee[3, 4]*ke[3, 1]*ke[4, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 3]) - (16*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[4, 2]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 3])) + (16*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[4, 2]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[3, 4]*ke[4, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 3]) - (12*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[3, 4]*ke[4, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 3]) - (8*κ^2*ee[1, 3]*ee[2, 4]^2*ke[3, 1]*ke[4, 3]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[1, 3]*ee[2, 4]^2*ke[3, 1]*ke[4, 3]*kk[3, 4])/(-m^2 + 2*kk[1, 3]) - (16*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[3, 1]*ke[4, 3]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 3])) - (16*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 4]*ke[3, 1]*ke[4, 2]*ke[4, 3]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 3])) + (16*c1*κ^2*ee[1, 3]*ee[2, 4]*ke[2, 4]*ke[3, 1]*ke[4, 2]*ke[4, 3]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 3])) - (2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 3])) + (4*c1*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 3]) + (8*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[1, 2]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[1, 2]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 3])) + (40*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[3, 1]*kk[1, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (32*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[3, 1]*kk[1, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (40*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[4, 1]*kk[1, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (32*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[4, 1]*kk[1, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (40*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3]*kk[1, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (32*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3]*kk[1, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (4*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 4]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 3])) + (4*c1*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 4]*kk[3, 4])/(-m^2 + 2*kk[1, 3]) + (8*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 4]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[1, 4]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[1, 4]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 3])) - (20*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 4]^2*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (16*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 4]^2*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 2]*ke[2, 3]*kk[3, 4])/(-m^2 + 2*kk[1, 4]) - (6*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 2]*ke[2, 3]*kk[3, 4])/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 3]*ke[3, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 4]) - (6*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[1, 3]*ke[3, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 4]) - (16*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[2, 3]*ke[4, 1]*kk[3, 4])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[1, 4]*ee[2, 3]*ee[2, 4]*ke[2, 3]*ke[4, 1]*kk[3, 4])/(-m^2 + 2*kk[1, 4]) + (4*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[4, 1]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[4, 1]*kk[3, 4])/(-m^2 + 2*kk[1, 4]) - (16*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[4, 1]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 4])) - (8*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[3, 2]*ke[4, 1]*kk[3, 4])/(-m^2 + 2*kk[1, 4]) + (12*c1*κ^2*ee[1, 4]*ee[2, 3]*ee[3, 4]*ke[3, 2]*ke[4, 1]*kk[3, 4])/(-m^2 + 2*kk[1, 4]) - (16*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[2, 4]*ke[3, 2]*ke[4, 1]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 4])) + (16*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[2, 4]*ke[3, 2]*ke[4, 1]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 4])) - (8*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 4]*ke[4, 1]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 4]*ke[4, 1]*kk[3, 4])/(-m^2 + 2*kk[1, 4]) - (16*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 4]*ke[4, 1]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 4])) - (16*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[3, 2]*ke[3, 4]*ke[4, 1]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 4])) + (16*c1*κ^2*ee[1, 4]*ee[2, 3]*ke[2, 3]*ke[3, 2]*ke[3, 4]*ke[4, 1]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 4])) + (16*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[4, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[4, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 4]) + (8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[3, 2]*ke[4, 3]*kk[3, 4])/(-m^2 + 2*kk[1, 4]) - (12*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[3, 2]*ke[4, 3]*kk[3, 4])/(-m^2 + 2*kk[1, 4]) - (2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 4])) + (4*c1*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2]*kk[3, 4])/(-m^2 + 2*kk[1, 4]) + (8*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 4])) + (8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[1, 2]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[1, 2]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 4])) + (4*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 3]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 4])) + (4*c1*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 3]*kk[3, 4])/(-m^2 + 2*kk[1, 4]) + (8*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 3]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 4])) + (8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[1, 3]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[1, 3]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 4])) + (40*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[3, 2]*kk[2, 3]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (32*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[3, 2]*kk[2, 3]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (40*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[4, 2]*kk[2, 3]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (32*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[4, 2]*kk[2, 3]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (20*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3]*kk[2, 3]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (16*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3]*kk[2, 3]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (4*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 3]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 3])) + (8*c1*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 3]*kk[3, 4])/(-m^2 + 2*kk[1, 3]) + (16*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 3]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 3])) + (16*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[2, 3]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 3])) - (16*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[2, 3]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 3])) - (20*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 4]*kk[2, 3]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (16*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 4]*kk[2, 3]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (40*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[4, 1]*kk[2, 3]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (32*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[2, 4]*ke[4, 1]*kk[2, 3]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (40*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 4]*ke[4, 1]*kk[2, 3]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 4])) + (32*c2*κ^2*ee[1, 4]*ee[2, 3]^2*ke[3, 4]*ke[4, 1]*kk[2, 3]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (20*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2]*kk[2, 3]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (16*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 2]*kk[2, 3]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (20*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 3]*kk[2, 3]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (16*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[1, 3]*kk[2, 3]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (20*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[2, 3]^2*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (16*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[2, 3]^2*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (40*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[3, 2]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (32*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[3, 2]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (40*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[4, 2]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (32*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[2, 1]*ke[4, 2]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (20*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (16*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 3]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (40*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[3, 1]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (32*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[2, 3]*ke[3, 1]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (40*κ^2*ee[1, 3]*ee[2, 4]^2*ke[3, 1]*ke[4, 3]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) + (32*c2*κ^2*ee[1, 3]*ee[2, 4]^2*ke[3, 1]*ke[4, 3]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (20*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (16*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 2]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (20*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 4]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (16*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 4]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (20*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 4]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (16*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[1, 4]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (4*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 4]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 4])) + (8*c1*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 4]*kk[3, 4])/(-m^2 + 2*kk[1, 4]) + (16*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 4]*kk[3, 4])/(3*(-m^2 + 2*kk[1, 4])) + (16*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[2, 4]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 4])) - (16*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[2, 4]*kk[3, 4])/(m^2*(-m^2 + 2*kk[1, 4])) - (40*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[2, 3]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (32*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[2, 3]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (40*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 3]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (32*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 3]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 3])) - (40*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 3]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (32*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 3]*kk[2, 4]*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 4])) - (20*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[2, 4]^2*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) - (16*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[2, 4]^2*kk[3, 4])/(3*m^2*(-m^2 + 2*kk[1, 2])) + (20*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[3, 4]^2)/(3*(-m^2 + 2*kk[1, 2])) + (56*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[3, 4]^2)/(3*(-m^2 + 2*kk[1, 2])) + (32*c2^2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[3, 4]^2)/(3*(-m^2 + 2*kk[1, 2])) - (40*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*kk[3, 4]^2)/(3*m^2*(-m^2 + 2*kk[1, 2])) - (32*c2*κ^2*ee[1, 2]*ee[3, 4]^2*ke[1, 2]*ke[2, 1]*kk[3, 4]^2)/(3*m^2*(-m^2 + 2*kk[1, 2])) + (20*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 2]*kk[3, 4]^2)/(m^2*(-m^2 + 2*kk[1, 2])) + (16*c2*κ^2*ee[1, 2]^2*ee[3, 4]^2*kk[1, 2]*kk[3, 4]^2)/(m^2*(-m^2 + 2*kk[1, 2])) + (4*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[3, 4]^2)/(3*(-m^2 + 2*kk[1, 3])) + (4*c1*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[3, 4]^2)/(-m^2 + 2*kk[1, 3]) + (8*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[3, 4]^2)/(3*(-m^2 + 2*kk[1, 3])) + (8*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[3, 4]^2)/(m^2*(-m^2 + 2*kk[1, 3])) - (8*c1*κ^2*ee[1, 3]^2*ee[2, 4]*ke[2, 4]*ke[4, 2]*kk[3, 4]^2)/(m^2*(-m^2 + 2*kk[1, 3])) + (4*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[3, 4]^2)/(3*(-m^2 + 2*kk[1, 4])) + (4*c1*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[3, 4]^2)/(-m^2 + 2*kk[1, 4]) + (8*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[3, 4]^2)/(3*(-m^2 + 2*kk[1, 4])) + (8*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[3, 4]^2)/(m^2*(-m^2 + 2*kk[1, 4])) - (8*c1*κ^2*ee[1, 4]^2*ee[2, 3]*ke[2, 3]*ke[3, 2]*kk[3, 4]^2)/(m^2*(-m^2 + 2*kk[1, 4])) - (20*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 3]*kk[3, 4]^2)/(3*m^2*(-m^2 + 2*kk[1, 4])) - (16*c2*κ^2*ee[1, 4]^2*ee[2, 3]^2*kk[2, 3]*kk[3, 4]^2)/(3*m^2*(-m^2 + 2*kk[1, 4])) - (20*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 4]*kk[3, 4]^2)/(3*m^2*(-m^2 + 2*kk[1, 3])) - (16*c2*κ^2*ee[1, 3]^2*ee[2, 4]^2*kk[2, 4]*kk[3, 4]^2)/(3*m^2*(-m^2 + 2*kk[1, 3]))

==> anc/README.txt <==
README file for Supplemental Material for
"Positive Signs in Massive Gravity",
Clifford Cheung and Grant N. Remmen

----------------------------------------

Amplitude (149 kB):

The file "Amplitude" contains the tree-level amplitude for massive graviton scattering computed from the action in Eq. (1) in the paper. This file can be read with the Get[] function in Mathematica. 

The coupling constants are c1, c2, c3, d1, d2, d3, d4, and d5 as specified in Eq. (2). We employ units where \kappa = 1/m_Pl = Sqrt[8 \pi G].

The gravitons are labeled 1, 2, 3, 4 instead of A, B, C, D, as in the paper. The polarization tensors \epsilon1, \epsilon2, \epsilon3, \epsilon4 are written for convenience as bivectors, i.e., \epsilon1_{ab} -> e1_a e1_b, etc.

Lorentz invariants are written as:

k1_a k2^a -> kk[1,2],
e1_a e2^a -> ee[1,2],
k1_a e2^a -> ke[1,2],
etc.

where we have used ke[i,i] = 0, ee[i,i] = 0, and kk[i,i] = -m^2 for i = 1, 2, 3, 4.

